Explicit equations of three pairs of fake projective planes

We find explicit polynomial equations in their bicanonical embeddings into $\mathbb C\mathbb P^9$ for the pairs of fake projective planes labeled by $(C18,p=3,\{2\},D_3), (C18,p=3,\{2\},(dD)_3)$ and $(C18,p=3,\{2\},(d^2D)_3)$ in the Cartwright-Steger classification. We do this by starting with the equations of the commensurable fake projective plane labeled by $(C18,p=3,\{2I\})$ that were found in arXiv:2512.03213.

==> anc/GAPdata <==
##### We start with the code from C-S website.
##### 
#####


FreeGp:=FreeGroup("A","B","C");
Af:=FreeGp.1;
Bf:=FreeGp.2;
Cf:=FreeGp.3;

Rels:=[
(Af^-1*Cf^-1)^3,
(Af^-1*Bf^-1*Cf*Af^-1*Bf)^3,
(Bf^-1*Af^-1*Cf*Af^-1*Bf^-1)^3,
Cf^-1*Bf*Af*Bf*Cf*Af^-1,
Af^-1*Bf^-1*Af*Bf^2*Af*Cf^-1*Af*Bf*Af^-1*Bf*Cf^-1*Af^-1*Cf^-1*Bf,
Af^-1*Cf*Bf*Cf*Af^-2*Cf*Af*Cf*Bf^-1*Af*Cf^-1*Bf*Af*Bf^-1,
Af*Cf^-1*Bf*Af*Cf^-1*Af*Bf^2*Cf*Af^-2*Bf*Cf^-1*Af^-1*Cf^-1,
Af*Cf^-1*Bf*Af*Cf^-2*Af^-1*Bf^-1*Cf*Af^-1*Bf^-1*Cf*Af^-1*Cf*Af*Bf^-1,
Bf^-1*Af^-1*Cf*Bf^-1*Af^2*Cf^-1*Bf^-1*Af*Cf^-1*Af*Bf^3*Cf^-2,
Bf^2*Cf^-1*Af^-1*Cf^-1*Bf*Af^-1*Bf^-2*Cf*Af^-1*Cf^-1*Af^-1*Bf^-1*Af*Cf^-1,
Bf^-2*Af^-1*Bf^-1*Af^-1*Bf^-1*Af^2*Cf^-1*Af*Cf^-1*Af*Bf^2*Af*Cf^-1,
Bf^-1*Cf^2*Bf^-3*Af^-1*Cf^2*Bf^-1*Cf*Bf^-1*Cf*Af^-1*Bf*Af^-1*Bf^-1,
Cf^-1*Af*Cf^-1*Bf*Af*Bf^-1*Af^-1*Cf*Af^-1*Bf^-1*Cf*Af^-1*Cf^-1*Bf^-1*Af^-1*Cf*Af^-1,
Bf^-3*Af^-1*Cf*Af^-1*Bf^-1*Af*Cf^-1*Bf^-1*Cf^2*Bf^-3*Af^-1*Cf*Af^-1,
Cf^-1*Af^-1*Bf^-1*Af^2*Cf^-1*Bf*Cf^-2*Af^-1*Bf^-1*Cf^2*Af^-2*Cf^-1*Af^-1*Bf^-1,
Bf*Cf*Af^-2*Cf^-1*Af^-1*Bf^-1*Cf*Bf^-1*Af^-1*Bf*Cf^-2*Bf^-1*Af^-2*Bf^-1*Cf,
Bf*Cf*Af^-2*Bf*Af^-1*Cf^-2*Af^-1*Bf^-1*Cf*Bf^-1*Af^-1*Bf*Cf^-1*Af^-1*Cf^-1*Bf*Cf^2,
Bf*Cf^-2*Af^-1*Bf^-1*Cf*Bf^-1*Af^-1*Bf*Af*Bf^-1*Af^-1*Cf^-1*Bf^-1*Cf*Af*Cf*Bf^-1*Af*Bf,
Af^2*Cf^-1*Bf^-1*Cf^-1*Af^2*Cf^-1*Bf*Cf^-1*Af^2*Cf^-1*Bf^-1*Af*Cf^-1*Bf^-2*Af^-1*Bf^-1,
Bf^-1*Cf^-1*Bf*Cf*Af^-1*Bf^-1*Af^-1*Bf*Af*Cf*Bf^-1*Af^-1*Cf^-2*Af*Bf^3*Af*Cf,
Af*Bf*Af^-1*Bf^-1*Af*Bf*Af*Cf^-1*Bf^-1*Cf^2*Bf^-2*Af^-1*Bf*Af*Cf*Af*Bf*Cf,
Cf^-1*Af*Bf*Cf^-1*Bf*Af*Cf^2*Bf^-1*Af*Cf^-1*Bf^-1*Cf^2*Af*Bf^-1*Af^-1*Cf^-1*Af^-1*Bf^-1*Af,
Af^-1*Bf^-1*Cf*Af^-1*Bf*Cf^-2*Bf^-1*Af^-1*Cf^-1*Bf^-1*Af^-1*Cf^-1*Bf^-1*Af^-1*Cf^-1*Af^-1*Bf^-2*Cf*Bf
];

# Finitely presented version of $\bar\Gamma$

GammaBarFP:=FreeGp/Rels;
A:=GammaBarFP.1;
B:=GammaBarFP.2;
C:=GammaBarFP.3;

# Important subgroups of $\bar\Gamma$

# These are Donald's
#index3aFP:=Group(B, C*A^-1, C^-1*A);
#index3bFP:=Group(B, C, A^3, A*B*A^-1);
#index3cFP:=Group(A, B, C*B*C^-1, C^3);
#index3dFP:=Group(A, B, C*B*C);
#index3xFP:=Group(B, A^-1*C^-1, C^-1*A^-1);

# These are Tim's
index3aFP:=Group(B, A*C^-1, A^-1*C);
index3bFP:=Group(B, C, A^3, A*B*A^-1);
index3cFP:=Group(A, B, C*B*C^-1);
index3dFP:=Group(A, B, C*B*C);
index3xFP:=Group(B, C*A, A*C);

index3aFCA:=FactorCosetAction(GammaBarFP,index3aFP);
index3bFCA:=FactorCosetAction(GammaBarFP,index3bFP);
index3cFCA:=FactorCosetAction(GammaBarFP,index3cFP);
index3dFCA:=FactorCosetAction(GammaBarFP,index3dFP);
index3xFCA:=FactorCosetAction(GammaBarFP,index3xFP);

# List of finite order elements

# These are Donald's
#T1:=C*A;
#T2:=B^(-1)*A*A*C^(-1)*B^(-1);
#T3:=A*C^(-1)*A*B*B;

# These are Tim's
T1:=C*A;
T2:=B*C*A^-2*B;
T3:=A*C^-1*A*B^2;

FOList:=[T1,T2,T3];

# Check the indexes of the subgroups

Index(GammaBarFP,index3aFP) = 3;
Index(GammaBarFP,index3bFP) = 3;
Index(GammaBarFP,index3cFP) = 3;
Index(GammaBarFP,index3dFP) = 3;
Index(GammaBarFP,index3xFP) = 3;

# Check normality of the subgroups

IsNormal(GammaBarFP,index3aFP);
IsNormal(GammaBarFP,index3bFP);
IsNormal(GammaBarFP,index3cFP);
not IsNormal(GammaBarFP,index3dFP);
IsNormal(GammaBarFP,index3xFP);

# Check that normalizers are as expected

Normalizer(GammaBarFP,index3aFP) = GammaBarFP;
Normalizer(GammaBarFP,index3bFP) = GammaBarFP;
Normalizer(GammaBarFP,index3cFP) = GammaBarFP;
Normalizer(GammaBarFP,index3dFP) = index3dFP;
Normalizer(GammaBarFP,index3xFP) = GammaBarFP;

# Calculate abelianizations of the subgroups

AbelianInvariants(GammaBarFP) = [2,3,3];

AbelianInvariants(index3aFP) = [2,3,13];
AbelianInvariants(index3bFP) = [2,3];
AbelianInvariants(index3cFP) = [2,3];
AbelianInvariants(index3dFP) = [2,3,3];
AbelianInvariants(index3xFP) = [2,3];

# Check which elements of finite order belong to which conjugates of
# which finite index subgroups 

List(FOList,k->k^index3aFCA);
List(FOList,k->k^index3bFCA);
List(FOList,k->k^index3cFCA);
List(FOList,k->k^index3dFCA);
List(FOList,k->k^index3xFCA);

# Check that four of the index 3 groups are torsion free

ForAll(FOList,k->MovedPoints(k^index3aFCA) = [1..3]);
ForAll(FOList,k->MovedPoints(k^index3bFCA) = [1..3]);
ForAll(FOList,k->MovedPoints(k^index3cFCA) = [1..3]);
ForAll(FOList,k->MovedPoints(k^index3dFCA) = [1..3]);
ForAll(FOList,k->MovedPoints(k^index3xFCA) = []);

#####
##### end of the C-S code segment 
#####

G:=Core(GammaBarFP,index3dFP);
# This is the group for the double cover of the FPP in Borisov-Wang.
StructureDescription(GammaBarFP/G);  
# "S3"

G18:=Intersection(Intersection(G,index3aFP),index3bFP);
StructureDescription(GammaBarFP/G18); 
# "C3 x C3 x S3"

StructureDescription(GammaBarFP/G18);
# "C3 x C3 x S3"
StructureDescription(index3aFP/G18);
# "C3 x S3"
StructureDescription(index3bFP/G18);
# "C3 x S3"
StructureDescription(index3cFP/G18);
# "C3 x S3"
StructureDescription(index3dFP/G18);
# "C6 x C3"

StructureDescription(index3xFP/G18); 
# "C3 x S3"
# This is the subgroup that does not act freely.


==> anc/NewFFPs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    554767,      14219]
NotebookOptionsPosition[    521846,      13774]
NotebookOutlinePosition[    522281,      13791]
CellTagsIndexPosition[    522238,      13788]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This Mathematica notebook generates equations of \
three new pairs of FPP. It is part of auxiliary files for the joint paper of \
Lev Borisov and Nathan Mann.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999510648993227*^9, 
  3.999510701331361*^9}},ExpressionUUID->"3001e7ac-075e-46ce-9517-\
ad2b36f9630d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "SetDirectory", "[", 
    "\"\</Users/borisov/Desktop/2026/REU2026/NewFPP2026\>\"", "]"}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"setting", " ", "the", " ", "working", " ", "directory"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.999511091726048*^9, 3.9995111005984488`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"71bffdac-889e-4353-b2d4-53f675d90fa2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<BetterNewFPPrr\>\"", "]"}], "/.", 
    RowBox[{"rr1", "->", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", "eq", "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"get", " ", "84", " ", "equations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W1W2", ",", "W3W6", ",", "W4W8", ",", "W5W7"}], "}"}], "=", 
    RowBox[{"Get", "[", "\"\<WiWj\>\"", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "get", " ", "W_iW", "_j", " ", "in", " ", "terms", " ", "of", " ", "Z"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZtoY", "=", 
    RowBox[{"Get", "[", "\"\<ZtoY\>\"", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "read", " ", "in", " ", "approximate", " ", "transformations", " ", 
     "from", " ", "Z", " ", "to", " ", "Y", " ", "obtained", " ", "in", " ", 
     "Borisov"}], "-", 
    RowBox[{"Wang", " ", "paper"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "convert", " ", "to", " ", "W_iW", "_j", " ", "in", " ", "terms", " ", 
    "of", " ", "Ys"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ys", "=", 
   RowBox[{"Variables", "[", "eq", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ZtoY", "]"}], "]"}], "-", "50"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W1W2ExactYs", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"W1W2", "/.", "ZtoY"}], ",", 
            RowBox[{"Ys", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ".", "Ys"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3W6ExactYs", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"W3W6", "/.", "ZtoY"}], ",", 
            RowBox[{"Ys", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ".", "Ys"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W4W8ExactYs", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"W4W8", "/.", "ZtoY"}], ",", 
            RowBox[{"Ys", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ".", "Ys"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W5W7ExactYs", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"W5W7", "/.", "ZtoY"}], ",", 
            RowBox[{"Ys", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ".", "Ys"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999511086166362*^9, 3.999511129146431*^9}, {
  3.999511199040395*^9, 3.9995112380331907`*^9}, {3.9995113012963667`*^9, 
  3.999511319249153*^9}, {3.9995114042585573`*^9, 3.999511456310598*^9}, {
  3.9995228609224863`*^9, 3.999522862016211*^9}, {3.999522924444847*^9, 
  3.999523009696134*^9}, {3.999523113591226*^9, 3.999523361489517*^9}, {
  3.999523914262727*^9, 3.9995239470090446`*^9}, {3.9997566645759497`*^9, 
  3.999756666101144*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0b2632e4-5176-4873-a160-31b3d8bf188b"],

Cell[BoxData["84"], "Print",
 CellChangeTimes->{
  3.999511126303068*^9, {3.9995112327224894`*^9, 3.9995112385092278`*^9}, 
   3.9995114595744047`*^9, 3.999522710761524*^9, {3.999522976387773*^9, 
   3.999523006857358*^9}, 3.9995232288725967`*^9, {3.9995232947636766`*^9, 
   3.999523301376401*^9}, 3.9995233636317368`*^9, 3.999523951069107*^9, 
   3.999725034856358*^9, {3.99975664324363*^9, 3.9997566514969482`*^9}, {
   3.99980375741803*^9, 3.999803764145465*^9}, 3.9998852528826027`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5e52e2f0-e517-41f8-9163-dbb0ff8a8396"]
}, Open  ]],

Cell[TextData[StyleBox["We will now find points on W_i = 0. I will pick \
points on the cut and then look at individual components. The choice of the \
point matters, so we will not be taking random cuts.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9995234728356237`*^9, 3.9995236034396877`*^9}, 
   3.9995241969549723`*^9, {3.9995474937607193`*^9, 
   3.999547493938566*^9}},ExpressionUUID->"02a9f84a-eba7-4f2c-a1e0-\
bb9face69423"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WiWj", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "W1W2ExactYs", ",", "W3W6ExactYs", ",", "W4W8ExactYs", ",", 
     "W5W7ExactYs"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsOn8Curves", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2Y", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ys", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Ys", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numpair", "=", "1"}], ",", 
    RowBox[{"numpair", "<=", "4"}], ",", 
    RowBox[{"numpair", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<numpair=\>\"", ",", "numpair"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"prec", "=", "2000"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pts", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eq", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "==", "Y0"}], ",", 
            RowBox[{"0", "==", "Y1"}], ",", 
            RowBox[{
             RowBox[{"WiWj", "[", 
              RowBox[{"[", "numpair", "]"}], "]"}], "==", "0"}]}], "}"}]}], 
         "]"}], ",", "300"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pt", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"eq", "[", 
             RowBox[{"[", "l", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Y0", "-", "1"}], ",", "Y1", ",", 
            RowBox[{"WiWj", "[", 
             RowBox[{"[", "numpair", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Ys", "[", 
             RowBox[{"[", "l", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Ys", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "/.", 
             RowBox[{"pts", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
        RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
        RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"enhancing", " ", "the", " ", "first", " ", "point"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Found a point on the union of two curves \>\"", "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"ptcoords", "=", 
      RowBox[{"Ys", "/.", " ", "pt"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"maxord", "=", "30"}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "n"}], "]"}], " ", 
           RowBox[{"s", "^", "n"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "maxord"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"seriesRules", "=", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y1", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "s"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Y2", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y3", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y4", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y5", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y6", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y7", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y8", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "9", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "7", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Y9", "->", 
         RowBox[{
          RowBox[{"ptcoords", "[", 
           RowBox[{"[", "10", "]"}], "]"}], "+", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "8", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqplus", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"eq", ",", 
        RowBox[{"WiWj", "[", 
         RowBox[{"[", "numpair", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"allsols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"d", "=", "1"}], ",", 
       RowBox[{"d", "<=", "maxord"}], ",", 
       RowBox[{"d", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"eqd", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"eqplus", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", " ", "seriesRules"}], "/.",
               " ", "allsols"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "78", ",", "85"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varsd", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "d"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"eqd", "==", "0"}], "]"}], ",", "varsd"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "sol", "]"}], "!=", "1"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Failed at degree \>\"", ",", "d"}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sold", "=", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"prec", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Precision", "/@", 
           RowBox[{"(", 
            RowBox[{"varsd", "/.", " ", "sold"}], ")"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"d", ",", "10"}], "]"}], "==", "3"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<degree \>\"", ",", "d", ",", "\"\< precision \>\"", ",", 
            "prec"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"allsols", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"allsols", ",", "sold"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"paramcurve", "=", 
      RowBox[{"seriesRules", "/.", "allsols"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "n"}], "]"}], " ", 
           RowBox[{"s", "^", "n"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "maxord"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "Mon2Y", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ser", "=", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mon2Y", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "paramcurve"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "maxord"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{"ser", ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "0", ",", "l"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "maxord"}], "}"}]}], "]"}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Transpose", "[", "values", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs1stcurve", "=", 
      RowBox[{"ns", ".", "Mon2Y"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "eqs1stcurve", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"numpts", "=", "36"}], ";", "\[IndentingNewLine]", 
     RowBox[{"prec", "=", "2000"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"PointsOn8Curves", "[", 
          RowBox[{"[", 
           RowBox[{"2", " ", "numpair"}], "]"}], "]"}], "]"}], "<", 
        "numpts"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"PointsOn8Curves", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cut", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomInteger", "[", "100", "]"}], 
            RowBox[{"Ys", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"eq", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Y0", "==", "1"}], ",", 
               RowBox[{"cut", "==", "0"}], ",", 
               RowBox[{
                RowBox[{"WiWj", "[", 
                 RowBox[{"[", "numpair", "]"}], "]"}], "==", "0"}]}], "}"}]}],
             "]"}], ",", "200"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp1", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp2", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "p", "]"}], "==", "36"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", "1"}], ",", 
             RowBox[{"k", "<=", "36"}], ",", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"fr", "=", 
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"eq", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Y0", "-", "1"}], ",", "cut", ",", 
                    RowBox[{"WiWj", "[", 
                    RowBox[{"[", "numpair", "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
                 RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
                 RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
                 RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"eqs1stcurve", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", "fr"}], "]"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "<", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"temp1", ",", "fr"}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"temp2", ",", "fr"}], "]"}]}], "\[IndentingNewLine]",
                "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"PointsOn8Curves", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", " ", "numpair"}], "-", "1"}], "]"}], "]"}], "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"PointsOn8Curves", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", " ", "numpair"}], "-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"temp1", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"PointsOn8Curves", "[", 
             RowBox[{"[", 
              RowBox[{"2", " ", "numpair"}], "]"}], "]"}], "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"PointsOn8Curves", "[", 
               RowBox[{"[", 
                RowBox[{"2", " ", "numpair"}], "]"}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"temp2", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}],
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.999523553572403*^9, {3.9995236166417913`*^9, 3.999523648057789*^9}, {
   3.999523834763237*^9, 3.999523885612031*^9}, {3.999524041274138*^9, 
   3.999524067633789*^9}, {3.999524132505555*^9, 3.999524226889949*^9}, {
   3.999524275541012*^9, 3.9995243697994432`*^9}, {3.999524501949624*^9, 
   3.999524502871047*^9}, {3.999524542951454*^9, 3.999524568330804*^9}, {
   3.999524634046184*^9, 3.9995246422573967`*^9}, {3.999525611644107*^9, 
   3.999525621991081*^9}, {3.9995366686375303`*^9, 3.999536668947637*^9}, {
   3.999536772144321*^9, 3.999537046425757*^9}, {3.9995383679705*^9, 
   3.999538511129426*^9}, {3.9995385441590433`*^9, 3.999538821362541*^9}, 
   3.999539101447863*^9, {3.999539363931098*^9, 3.999539363979061*^9}, {
   3.9995393954840307`*^9, 3.99953942524259*^9}, {3.9995411101113977`*^9, 
   3.999541118618555*^9}, {3.999541682990685*^9, 3.999541694030212*^9}, {
   3.999543535285125*^9, 3.999543590828334*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2459e14f-6117-4d4d-8a21-b01d20cff046"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numpair=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["numpair=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885257291347*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0bca630f-cfc8-4943-bf24-efa0acf9e7fe"],

Cell[BoxData["\<\"Found a point on the union of two curves \"\>"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885289284449*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"cf6e2a5a-9668-4eac-b921-3ff67afb5413"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1976.7737927516857`"}],
  SequenceForm["degree ", 3, " precision ", 1976.7737927516857`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885294787045*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d1bef8dd-dc50-4538-9d2f-81172817e1d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1910.3666665337519`"}],
  SequenceForm["degree ", 13, " precision ", 1910.3666665337519`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885328908409*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"617cb534-3b1b-4db2-a7ee-b15cc28bbfe7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1842.8150176356935`"}],
  SequenceForm["degree ", 23, " precision ", 1842.8150176356935`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885410557434*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"36e24115-06a8-4b20-b073-74e2ff71357c"],

Cell[BoxData["1792.3799963974614`"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885513048571*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"02ddc221-bd72-4aac-ac4c-b85251654e8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998855130540657`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"96589168-5dad-4136-91f8-20aa052db864"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9", ",", "9", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998855866391487`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"30b754a8-488c-4d3d-b53b-e171dc20d6d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "18", ",", "18", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885659512212*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3e3085cb-03ba-4506-b932-b75583bcc706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27", ",", "27", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.99988573274306*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"74737685-c0cc-4720-9746-e3e2f664230e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numpair=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["numpair=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998858060171423`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"98fd1c0f-dbd7-4341-9343-9188a0d49729"],

Cell[BoxData["\<\"Found a point on the union of two curves \"\>"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885841884289*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"7f0f8c0c-1160-415c-b9a9-e41da6c22055"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1977.089892898908`"}],
  SequenceForm["degree ", 3, " precision ", 1977.089892898908],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885847799119*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c64b6ec6-02c6-4878-bedc-1ebc0fc33e36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1906.2476269534893`"}],
  SequenceForm["degree ", 13, " precision ", 1906.2476269534893`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999885883511157*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6bdb2ebc-d430-4b8f-9d1d-9b793fd9bba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1838.989740418946`"}],
  SequenceForm["degree ", 23, " precision ", 1838.989740418946],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998859685323763`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3e1c3eb8-104a-4a16-8e97-8d18062f5fae"],

Cell[BoxData["1791.3494626190525`"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998860739455633`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d4cf6925-8f49-40ac-a1c9-05b2238ca3c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998860739703407`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"4c00fdc1-8c70-4cb9-8955-fd54b86d315a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "9", ",", "9", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886148649712*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"4e08d096-6092-422f-b165-d96f374614f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "18", ",", "18", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998862212637777`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a8c2367b-e1dc-4530-87b0-9b028af9eee3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "27", ",", "27", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998862941520348`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ae710bb1-1dd1-4d70-8eae-7a3390ed0b13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numpair=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["numpair=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886367266582*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d473afd3-55bf-4f47-b0e6-8610085acbb4"],

Cell[BoxData["\<\"Found a point on the union of two curves \"\>"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886402110511*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"708f0b27-4224-4efd-b5c4-e2e02eecc5d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1974.8825088624205`"}],
  SequenceForm["degree ", 3, " precision ", 1974.8825088624205`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886407878585*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"2d79ae53-38a4-471f-8f54-e1696d36e199"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1899.9259750075005`"}],
  SequenceForm["degree ", 13, " precision ", 1899.9259750075005`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886443717536*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b1d0e162-9acc-4631-8477-97b3546ccd06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1824.1171991330034`"}],
  SequenceForm["degree ", 23, " precision ", 1824.1171991330034`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886529791132*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d5b75f12-e58e-4aac-8cd4-55050f6c0840"],

Cell[BoxData["1771.2668029679273`"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886633570277*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c848d39f-fe8c-4859-b543-ab6553c3584b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886633576816*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b95a064a-72df-4364-a5f6-267682ae32a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "9", ",", "9", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886708985632*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8cc5b7a4-ff0c-43c8-828e-9e10cee93caf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "18", ",", "18", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998867854190073`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8d9c83fd-75e3-4985-92a6-5980b2fde2c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "27", ",", "27", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998868614105997`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"f82b7887-04ca-44ff-b609-7822662f5860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numpair=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["numpair=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998869378111134`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"e3a98ab7-8808-4e62-8bd6-6d872070ea44"],

Cell[BoxData["\<\"Found a point on the union of two curves \"\>"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886981518396*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"e505b42f-f6ff-4756-9a7d-9f84281b0c10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1974.0615222064575`"}],
  SequenceForm["degree ", 3, " precision ", 1974.0615222064575`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999886988225051*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8087707e-f362-4775-a2d3-5aa5439948d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1895.0767168109946`"}],
  SequenceForm["degree ", 13, " precision ", 1895.0767168109946`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998870260673847`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d4a0fb95-635f-4f48-8179-03abbad6a3c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"degree \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" precision \"\>", "\[InvisibleSpace]", 
   "1816.1157975410783`"}],
  SequenceForm["degree ", 23, " precision ", 1816.1157975410783`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999887111399169*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"7db23d62-5c40-4947-95ec-c83913790ac7"],

Cell[BoxData["1758.4576750987653`"], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999887214238173*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"460a5047-d0f0-4bd0-aa58-a64d5d110f73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999887214243372*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"688d4c2d-ee8a-44ed-9b37-25f58e3b5d84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "9", ",", 
   "9"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.9998872875681562`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a97a63c1-3c4e-4f6a-bb28-f56dbac2cba1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "18", ",",
    "18"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999887362032405*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"4c000bb0-010e-4f62-b9e5-daccd602cd4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "36", ",", "27", ",",
    "27"}], "}"}]], "Print",
 CellChangeTimes->{
  3.9995388225511923`*^9, 3.999539102384404*^9, {3.999539412496087*^9, 
   3.99953942567126*^9}, 3.999541132783596*^9, 3.999541699295944*^9, 
   3.999543599105228*^9, 3.99972503902899*^9, 3.999756656223982*^9, 
   3.99980376657701*^9, 3.999804198083867*^9, 3.999887435377268*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d1be8878-2eaf-4b0d-9965-224d33b8a15d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will assign these curves mod3 weights. The precise \
weights were figured out previously and the process is not shown here. It \
involved computing rank of restrictions of degree two monomials on the union \
of three curves. If the indices add up to (0,0)mod3, then the rank is 55, \
otherwise it is 54.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.99954748944938*^9, 3.999547538369534*^9}, {
  3.9995477316684427`*^9, 3.9995477324159327`*^9}, {3.999547847158029*^9, 
  3.9995479005374804`*^9}},ExpressionUUID->"b006ef00-f47e-456d-8f59-\
eddfb2af3dbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptsW200", " ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW100", " ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW010", "  ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW020", "  ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW210", "  ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW120", "  ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW220", "  ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW110", " ", "=", " ", 
   RowBox[{"PointsOn8Curves", "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.999524258314206*^9, {3.99952563063665*^9, 3.999525699861524*^9}, {
   3.999526615227075*^9, 3.99952662652734*^9}, {3.999533447155314*^9, 
   3.999533453171605*^9}, 3.999536611212247*^9, 3.999536666958935*^9, {
   3.999547545949079*^9, 3.999547698368688*^9}, 3.999547975424962*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"9b850b10-729f-4d1f-a749-5d802a3f2cc0"],

Cell[TextData[StyleBox["We find the equation of the nonreduced cut. If \
desired, this rather lengthy computation can be skipped, as the result is \
spelled out in the next block.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.99975633461938*^9, 3.9997563435437727`*^9}, {
  3.999843819327848*^9, 
  3.9998438635397997`*^9}},ExpressionUUID->"ceb20dab-cae3-4154-8157-\
576376067513"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"prime", "=", "17"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "was", " ", "the", " ", "cut", " ", "mod", " ", "p"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cut", "=", 
    RowBox[{"Y0", "+", 
     RowBox[{"4", "*", "Y1"}], "+", 
     RowBox[{"10", "*", "Y2"}], "+", 
     RowBox[{"16", "*", "Y3"}], "+", 
     RowBox[{"2", "*", "Y4"}], "+", "Y5", "+", 
     RowBox[{"14", "*", "Y6"}], "+", 
     RowBox[{"2", "*", "Y7"}], "+", 
     RowBox[{"8", "*", "Y8"}], "+", 
     RowBox[{"12", "*", "Y9"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "these", " ", "were", " ", "mod", " ", "p", " ", "points", " ", "on", " ", 
    "the", " ", "cut"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts17", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "4"}], ",", 
        RowBox[{"Y2", "->", "0"}], ",", 
        RowBox[{"Y3", "->", "5"}], ",", 
        RowBox[{"Y4", "->", "4"}], ",", 
        RowBox[{"Y5", "->", "11"}], ",", 
        RowBox[{"Y6", "->", "4"}], ",", 
        RowBox[{"Y7", "->", "14"}], ",", 
        RowBox[{"Y8", "->", "16"}], ",", 
        RowBox[{"Y9", "->", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "4"}], ",", 
        RowBox[{"Y2", "->", "10"}], ",", 
        RowBox[{"Y3", "->", "8"}], ",", 
        RowBox[{"Y4", "->", "14"}], ",", 
        RowBox[{"Y5", "->", "14"}], ",", 
        RowBox[{"Y6", "->", "13"}], ",", 
        RowBox[{"Y7", "->", "4"}], ",", 
        RowBox[{"Y8", "->", "3"}], ",", 
        RowBox[{"Y9", "->", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "4"}], ",", 
        RowBox[{"Y2", "->", "12"}], ",", 
        RowBox[{"Y3", "->", "11"}], ",", 
        RowBox[{"Y4", "->", "3"}], ",", 
        RowBox[{"Y5", "->", "11"}], ",", 
        RowBox[{"Y6", "->", "4"}], ",", 
        RowBox[{"Y7", "->", "0"}], ",", 
        RowBox[{"Y8", "->", "11"}], ",", 
        RowBox[{"Y9", "->", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "8"}], ",", 
        RowBox[{"Y2", "->", "0"}], ",", 
        RowBox[{"Y3", "->", "9"}], ",", 
        RowBox[{"Y4", "->", "1"}], ",", 
        RowBox[{"Y5", "->", "7"}], ",", 
        RowBox[{"Y6", "->", "11"}], ",", 
        RowBox[{"Y7", "->", "6"}], ",", 
        RowBox[{"Y8", "->", "2"}], ",", 
        RowBox[{"Y9", "->", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "8"}], ",", 
        RowBox[{"Y2", "->", "15"}], ",", 
        RowBox[{"Y3", "->", "9"}], ",", 
        RowBox[{"Y4", "->", "8"}], ",", 
        RowBox[{"Y5", "->", "14"}], ",", 
        RowBox[{"Y6", "->", "6"}], ",", 
        RowBox[{"Y7", "->", "8"}], ",", 
        RowBox[{"Y8", "->", "16"}], ",", 
        RowBox[{"Y9", "->", "15"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "11"}], ",", 
        RowBox[{"Y2", "->", "4"}], ",", 
        RowBox[{"Y3", "->", "2"}], ",", 
        RowBox[{"Y4", "->", "15"}], ",", 
        RowBox[{"Y5", "->", "16"}], ",", 
        RowBox[{"Y6", "->", "4"}], ",", 
        RowBox[{"Y7", "->", "3"}], ",", 
        RowBox[{"Y8", "->", "9"}], ",", 
        RowBox[{"Y9", "->", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "11"}], ",", 
        RowBox[{"Y2", "->", "10"}], ",", 
        RowBox[{"Y3", "->", "3"}], ",", 
        RowBox[{"Y4", "->", "4"}], ",", 
        RowBox[{"Y5", "->", "1"}], ",", 
        RowBox[{"Y6", "->", "3"}], ",", 
        RowBox[{"Y7", "->", "13"}], ",", 
        RowBox[{"Y8", "->", "10"}], ",", 
        RowBox[{"Y9", "->", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "13"}], ",", 
        RowBox[{"Y2", "->", "3"}], ",", 
        RowBox[{"Y3", "->", "12"}], ",", 
        RowBox[{"Y4", "->", "16"}], ",", 
        RowBox[{"Y5", "->", "14"}], ",", 
        RowBox[{"Y6", "->", "0"}], ",", 
        RowBox[{"Y7", "->", "4"}], ",", 
        RowBox[{"Y8", "->", "1"}], ",", 
        RowBox[{"Y9", "->", "13"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "15"}], ",", 
        RowBox[{"Y2", "->", "11"}], ",", 
        RowBox[{"Y3", "->", "8"}], ",", 
        RowBox[{"Y4", "->", "9"}], ",", 
        RowBox[{"Y5", "->", "1"}], ",", 
        RowBox[{"Y6", "->", "4"}], ",", 
        RowBox[{"Y7", "->", "9"}], ",", 
        RowBox[{"Y8", "->", "8"}], ",", 
        RowBox[{"Y9", "->", "13"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "15"}], ",", 
        RowBox[{"Y2", "->", "16"}], ",", 
        RowBox[{"Y3", "->", "14"}], ",", 
        RowBox[{"Y4", "->", "5"}], ",", 
        RowBox[{"Y5", "->", "9"}], ",", 
        RowBox[{"Y6", "->", "12"}], ",", 
        RowBox[{"Y7", "->", "5"}], ",", 
        RowBox[{"Y8", "->", "13"}], ",", 
        RowBox[{"Y9", "->", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "16"}], ",", 
        RowBox[{"Y2", "->", "8"}], ",", 
        RowBox[{"Y3", "->", "3"}], ",", 
        RowBox[{"Y4", "->", "6"}], ",", 
        RowBox[{"Y5", "->", "14"}], ",", 
        RowBox[{"Y6", "->", "16"}], ",", 
        RowBox[{"Y7", "->", "1"}], ",", 
        RowBox[{"Y8", "->", "5"}], ",", 
        RowBox[{"Y9", "->", "12"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "9"}], ",", 
        RowBox[{"Y2", "->", "12"}], ",", 
        RowBox[{"Y3", "->", "15"}], ",", 
        RowBox[{"Y4", "->", "10"}], ",", 
        RowBox[{"Y5", "->", "12"}], ",", 
        RowBox[{"Y6", "->", "6"}], ",", 
        RowBox[{"Y7", "->", "4"}], ",", 
        RowBox[{"Y8", "->", "5"}], ",", 
        RowBox[{"Y9", "->", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "4"}], ",", 
        RowBox[{"Y2", "->", "12"}], ",", 
        RowBox[{"Y3", "->", "15"}], ",", 
        RowBox[{"Y4", "->", "2"}], ",", 
        RowBox[{"Y5", "->", "5"}], ",", 
        RowBox[{"Y6", "->", "9"}], ",", 
        RowBox[{"Y7", "->", "3"}], ",", 
        RowBox[{"Y8", "->", "1"}], ",", 
        RowBox[{"Y9", "->", "10"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y0", "->", "1"}], ",", 
        RowBox[{"Y1", "->", "16"}], ",", 
        RowBox[{"Y2", "->", "16"}], ",", 
        RowBox[{"Y3", "->", "16"}], ",", 
        RowBox[{"Y4", "->", "10"}], ",", 
        RowBox[{"Y5", "->", "7"}], ",", 
        RowBox[{"Y6", "->", "9"}], ",", 
        RowBox[{"Y7", "->", "12"}], ",", 
        RowBox[{"Y8", "->", "16"}], ",", 
        RowBox[{"Y9", "->", "11"}]}], "}"}]}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxorder", "=", "60"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "2"}], "==", "0"}], ",", 
     RowBox[{"Modulus", "->", 
      RowBox[{"prime", "^", 
       RowBox[{"(", "maxorder", ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"t", "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "17"}], "]"}], "==", "7"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"slsroot", "=", 
      RowBox[{"t", "/.", 
       RowBox[{"sols", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"slsroot", "=", 
      RowBox[{"t", "/.", 
       RowBox[{"sols", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", "\"\<BetterNewFPPrr\>\"", "]"}], "/.", 
      RowBox[{"rr1", "->", "slsroot"}]}], ",", 
     RowBox[{"prime", "^", "maxorder"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Yns", "=", 
   RowBox[{"{", 
    RowBox[{
    "Yn0", ",", "Yn1", ",", "Yn2", ",", "Yn3", ",", "Yn4", ",", "Yn5", ",", 
     "Yn6", ",", "Yn7", ",", "Yn8", ",", "Yn9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<c\>\"", ",", 
         RowBox[{"ToString", "[", "m", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ptssub", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"pts17", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodCuts", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tanvecs", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "tangent", " ", "vectors", " ", "corresponding", " ", "to", " ", "points", 
    " ", "in", " ", "ptssub"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "ptssub", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pt", "=", 
       RowBox[{"ptssub", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tanvector", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ys", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"Yns", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Eqs", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", "eqs", ")"}], "/.", 
              RowBox[{"Y0", "->", " ", "1"}]}], ")"}], "/.", "tanvector"}], 
           ",", " ", "t"}], "]"}], ",", 
         RowBox[{"{", "Yn0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sls1", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"Eqs", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Yn1", "==", "0"}], ",", 
              RowBox[{"Yn2", "==", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sls2", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"Eqs", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Yn1", "==", "1"}], ",", 
              RowBox[{"Yn2", "==", "0"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"tanvecs", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tanvector", "/.", "sls1"}], ",", 
          RowBox[{"tanvector", "/.", "sls2"}]}], "}"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"currentcut", "=", "cut"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"currentptssub", "=", "ptssub"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"currenttanvecs", "=", "tanvecs"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"depth", "=", "1"}], ",", 
    RowBox[{"depth", "<=", 
     RowBox[{"maxorder", "-", "1"}]}], ",", 
    RowBox[{"depth", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"depth", ",", "10"}], "]"}], "==", "2"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Depth: \>\"", ",", " ", "depth"}], "]"}], ";"}]}], 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"eqsnewdepth", "=", 
      RowBox[{"PolynomialMod", "[", 
       RowBox[{
        RowBox[{"(", "eqs", ")"}], ",", 
        RowBox[{"prime", "^", 
         RowBox[{"(", 
          RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"count", "=", "1"}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{"Equations", " ", "mod", " ", 
       RowBox[{"prime", "^", 
        RowBox[{"{", 
         RowBox[{"depth", "+", "1"}], "}"}]}]}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"make", " ", "extensions", " ", "to", " ", 
        RowBox[{"p", "^", 
         RowBox[{"(", 
          RowBox[{"depth", "+", "1"}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"e", ".", "g", ".", " ", "fit"}], " ", "the", " ", "cuts", 
         " ", "to", " ", "the", " ", "depth"}], "+", "1"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"newcut", "=", 
      RowBox[{"currentcut", " ", "+", " ", 
       RowBox[{
        RowBox[{"prime", "^", "depth"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", "Y1"}], "+", 
          RowBox[{"a2", " ", "Y2"}], "+", 
          RowBox[{"a3", " ", "Y3"}], "+", 
          RowBox[{"a4", " ", "Y4"}], "+", 
          RowBox[{"a5", " ", "Y5"}], "+", 
          RowBox[{"a6", " ", "Y6"}], "+", 
          RowBox[{"a7", " ", "Y7"}], "+", 
          RowBox[{"a8", " ", "Y8"}], "+", 
          RowBox[{"a9", " ", "Y9"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newptssub", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newtanvecs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "calculating", " ", "new", " ", "base", " ", "points", " ", "and", " ", 
       "tangent", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "currentptssub", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"newpt", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ys", "/.", 
            RowBox[{"currentptssub", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"prime", "^", "depth"}], "  ", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", "count", "]"}], "]"}], " ", ",", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
             "\[IndentingNewLine]", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "6"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "7"}], "]"}], "]"}]}], "}"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"count", "+=", "8"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"newptssub", ",", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Ys", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "->", 
             RowBox[{"newpt", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"newvec1", "=", 
         RowBox[{"newpt", "+", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Ys", "/.", 
              RowBox[{
               RowBox[{"currenttanvecs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
          "+", 
          RowBox[{
           RowBox[{"prime", "^", "depth"}], " ", "t", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
             "\[IndentingNewLine]", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", "}"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"newvec2", "=", 
         RowBox[{"newpt", " ", "+", " ", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Ys", "/.", 
              RowBox[{
               RowBox[{"currenttanvecs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
          " ", "+", "  ", 
          RowBox[{
           RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
             "\[IndentingNewLine]", " ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
             RowBox[{"Coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", "}"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"newtanvecs", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Ys", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
               RowBox[{"newvec1", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Ys", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
               RowBox[{"newvec2", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}]}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"make", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Eqs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "\[LessEqual]", 
        RowBox[{"Length", "[", "tanvecs", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "8"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tbz", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"eqsnewdepth", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"newtanvecs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{
                 RowBox[{"tbz", "/.", 
                  RowBox[{"t", "\[Rule]", "0"}]}], ",", "Coeffs"}], "]"}], 
               ",", "prime"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{"tbz", ",", 
                   RowBox[{"{", 
                    RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
                 "Coeffs"}], "]"}], ",", "prime"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"tbz", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"eqsnewdepth", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"newtanvecs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Cancel", "[", 
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{"tbz", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
               ",", "prime"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"tbz", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"newcut", "/.", 
            RowBox[{
             RowBox[{"newtanvecs", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Eqs", ",", 
          RowBox[{"PolynomialMod", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"tbz", "/.", 
               RowBox[{"t", "->", "0"}]}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{"Coeffs", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", 
                  ",", "a7", ",", "a8", ",", "a9"}], "}"}]}], "]"}]}], "]"}], 
            ",", "prime"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Eqs", ",", 
          RowBox[{"PolynomialMod", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"tbz", ",", "t"}], "]"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{"Coeffs", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", 
                  ",", "a7", ",", "a8", ",", "a9"}], "}"}]}], "]"}]}], "]"}], 
            ",", "prime"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"tbz", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"newcut", "/.", 
            RowBox[{
             RowBox[{"newtanvecs", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Eqs", ",", 
          RowBox[{"PolynomialMod", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"tbz", ",", "t"}], "]"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{"Coeffs", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", 
                  ",", "a7", ",", "a8", ",", "a9"}], "}"}]}], "]"}]}], "]"}], 
            ",", "prime"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sls", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"Eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", " ", 
         
         RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"currentcut", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"newcut", "/.", "sls"}], ",", "Ys"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"depth", ",", "10"}], "]"}], "==", "2"}], ",", 
       RowBox[{"Print", "[", "currentcut", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"currentptssub", "=", 
      RowBox[{"newptssub", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"currenttanvecs", "=", 
      RowBox[{"newtanvecs", "/.", "sls"}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"currentcut", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{"slsroot", ",", 
     RowBox[{"prime", "^", "maxorder"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cutexact", "=", "Y0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "2"}], ",", 
     RowBox[{"k", "<=", "10"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"whatis", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"currentcut", ",", 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"thebasis", "=", 
       RowBox[{"{", 
        RowBox[{"1", ",", "whatis", ",", " ", "r2", ",", 
         RowBox[{"prime", "^", "maxorder"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"smalllincomb", "=", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"whatisexact", "=", 
       RowBox[{"t", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"smalllincomb", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", " ", 
            RowBox[{"t", " ", 
             RowBox[{"smalllincomb", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], " ", 
             RowBox[{"smalllincomb", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "==", "0"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cutexact", "+=", 
       RowBox[{"whatisexact", " ", 
        RowBox[{"Ys", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"eqsnrc", "=", "cutexact"}]}], "Input",
 CellChangeTimes->{
  3.999756206639778*^9, {3.999756254309162*^9, 3.999756254744376*^9}, {
   3.999756291211232*^9, 3.9997562932761908`*^9}, {3.999756348395608*^9, 
   3.9997564408288918`*^9}, {3.9997564712769117`*^9, 3.999756527865836*^9}, {
   3.999756611602816*^9, 3.999756637389764*^9}, {3.9997626021785307`*^9, 
   3.99976262214085*^9}, {3.999763043757577*^9, 3.999763046295597*^9}, {
   3.9997635605260553`*^9, 3.999763582946347*^9}, {3.9997763929005327`*^9, 
   3.999776401996169*^9}, {3.99980379945492*^9, 3.999803799707398*^9}, {
   3.999854781122904*^9, 3.999854788262751*^9}, {3.999854836881968*^9, 
   3.999854870885023*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"36bbe132-fd86-4040-9ad7-6c30be59f0a8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Depth: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.999887744472803*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"e1ce9036-2dd7-4c64-bb79-302756ac66b7"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{"2010", " ", "Y1"}], "+", 
  RowBox[{"3716", " ", "Y2"}], "+", 
  RowBox[{"1189", " ", "Y3"}], "+", 
  RowBox[{"988", " ", "Y4"}], "+", 
  RowBox[{"2534", " ", "Y5"}], "+", 
  RowBox[{"1646", " ", "Y6"}], "+", 
  RowBox[{"36", " ", "Y7"}], "+", 
  RowBox[{"722", " ", "Y8"}], "+", 
  RowBox[{"1882", " ", "Y9"}]}]], "Print",
 CellChangeTimes->{3.99988799229793*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"6c33f343-2fa6-4e97-98b9-1d44e4286e46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Depth: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.999890173775653*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"232f1f62-b096-4965-86c4-c4fed1a77374"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{"6083237188490831", " ", "Y1"}], "+", 
  RowBox[{"6534763599781400", " ", "Y2"}], "+", 
  RowBox[{"2257178032658797", " ", "Y3"}], "+", 
  RowBox[{"2732229266441912", " ", "Y4"}], "+", 
  RowBox[{"7473886893902102", " ", "Y5"}], "+", 
  RowBox[{"6740245088450810", " ", "Y6"}], "+", 
  RowBox[{"9550076083088263", " ", "Y7"}], "+", 
  RowBox[{"9270120280281724", " ", "Y8"}], "+", 
  RowBox[{"6793601607916627", " ", "Y9"}]}]], "Print",
 CellChangeTimes->{3.9998911550107193`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"83133a77-3385-461b-b05d-824689c18a20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Depth: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.999905892440461*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"11557ebb-0153-4421-85d1-caa508fc0331"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{"8126647788620326525300595249", " ", "Y1"}], "+", 
  RowBox[{"12084947262301435130821477491", " ", "Y2"}], "+", 
  RowBox[{"434803183477579452442278409", " ", "Y3"}], "+", 
  RowBox[{"9618301267769604719696243386", " ", "Y4"}], "+", 
  RowBox[{"8732523142821364982446616666", " ", "Y5"}], "+", 
  RowBox[{"16725957230973029630649350641", " ", "Y6"}], "+", 
  RowBox[{"19676369483013664057124339984", " ", "Y7"}], "+", 
  RowBox[{"173505379609179108693604722", " ", "Y8"}], "+", 
  RowBox[{"2581576149335776605390485916", " ", "Y9"}]}]], "Print",
 CellChangeTimes->{3.999908871665811*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8e58e24d-04d1-4171-954c-9e9237a512b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["Depth: ", 32],
  Editable->False]], "Print",
 CellChangeTimes->{3.999924430590226*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"62670fa2-fff7-4264-b752-ed2d5d1c1260"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{"16233953349277994578092212525928769261170", " ", "Y1"}], "+", 
  RowBox[{"18497566360020698540441546235980437789783", " ", "Y2"}], "+", 
  RowBox[{"17703464745113369130643023908518919034070", " ", "Y3"}], "+", 
  RowBox[{"6310352030129881710653508331886156412733", " ", "Y4"}], "+", 
  RowBox[{"2927098328413002204408834148506677930987", " ", "Y5"}], "+", 
  RowBox[{"10143368384928473867708759230661980820926", " ", "Y6"}], "+", 
  RowBox[{"23391991282571690914412978903454679858502", " ", "Y7"}], "+", 
  RowBox[{"34607303923869728997611001563730227790203", " ", "Y8"}], "+", 
  RowBox[{"8810511831844175321581028447553717709574", " ", "Y9"}]}]], "Print",\

 CellChangeTimes->{3.999925602698923*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"c6067c60-310a-4318-9ff2-8e9b6f6fd524"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["Depth: ", 42],
  Editable->False]], "Print",
 CellChangeTimes->{3.999934539296837*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"17ad7442-1769-4df9-844e-07119d20095e"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{"7161843375366968236204289569436613695759211161586768", " ", "Y1"}],
   "+", 
  RowBox[{"1714749718073582172447600532230017102151566561797222", " ", "Y2"}],
   "+", 
  RowBox[{
  "59349951419387077117362409518116281086471354452877209", " ", "Y3"}], "+", 
  RowBox[{
  "50889321878155524717186585648361784026780680782663159", " ", "Y4"}], "+", 
  RowBox[{
  "68916002244866394255336901894815686464219510602659848", " ", "Y5"}], "+", 
  RowBox[{
  "60014220695248982393720649153760051182966213582563596", " ", "Y6"}], "+", 
  RowBox[{
  "15469104032623440268894538200875569032586587903889397", " ", "Y7"}], "+", 
  RowBox[{
  "57883950494970888417390082618915740991123138931100613", " ", "Y8"}], "+", 
  RowBox[{
  "6478802675050193724598786495837311775980412492614837", " ", 
   "Y9"}]}]], "Print",
 CellChangeTimes->{3.999934812197153*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"93b4522a-3ac7-450b-83c6-7a26bbba4f03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "52"}],
  SequenceForm["Depth: ", 52],
  Editable->False]], "Print",
 CellChangeTimes->{3.9999371825555897`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"1c81bb4f-4634-4970-8c78-a1dc40a26026"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{
  "73558996856676159637378801515225892366347511676629458652725498722", " ", 
   "Y1"}], "+", 
  RowBox[{
  "33650227168463624732820707715044185417707488233497722303888342804", " ", 
   "Y2"}], "+", 
  RowBox[{
  "96792967258489325411640563707714657213985275487324926975784533270", " ", 
   "Y3"}], "+", 
  RowBox[{
  "1111803955087548825762623319902660153925701119193976536059083095", " ", 
   "Y4"}], "+", 
  RowBox[{
  "60524080436220351727040470286784468670185238972658651279418349433", " ", 
   "Y5"}], "+", 
  RowBox[{
  "132571795591407560032125581667562705721018433597518105197806534234", " ", 
   "Y6"}], "+", 
  RowBox[{
  "37496609700947466636228687762998761069855106168623435457725704892", " ", 
   "Y7"}], "+", 
  RowBox[{
  "47199638301484400996415909140635245081902654015858657497953007582", " ", 
   "Y8"}], "+", 
  RowBox[{
  "56212954620817696803316779216777682450983325353485123251961353485", " ", 
   "Y9"}]}]], "Print",
 CellChangeTimes->{3.999938930573164*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"270c2b1c-7d43-4756-b014-6efbc44eee47"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  RowBox[{
  "37035714490324169018352791171411686530887787197540610265503323409551245633"\
, " ", "Y1"}], "+", 
  RowBox[{
  "35922248530472787634626755060868800651832594416837293106002805819068061166"\
, " ", "Y2"}], "+", 
  RowBox[{
  "59647598382388722346138635159423797385554267397941903904895066618764487036"\
, " ", "Y3"}], "+", 
  RowBox[{
  "39364878051948920702316737533640710720071438628158692606216539207859469979"\
, " ", "Y4"}], "+", 
  RowBox[{
  "63405215694329119342048246942697720678504713009434780044220050545685465528"\
, " ", "Y5"}], "+", 
  RowBox[{
  "19824404865613756762029546168708310442782281260045214615951234074029364730"\
, " ", "Y6"}], "+", 
  RowBox[{
  "55855534075106632345927612671420684013595022592302097980935614175116116642"\
, " ", "Y7"}], "+", 
  RowBox[{
  "22593672382251633718325473483711871816956941867860447340642565045715141282"\
, " ", "Y8"}], "+", 
  RowBox[{
  "54268399293127156533312370863423262397367011229064055672698736758236094535"\
, " ", "Y9"}]}]], "Output",
 CellChangeTimes->{3.999940795326417*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"3ec62aad-1b3a-47ff-9b3f-60a32fd47780"],

Cell[BoxData[
 RowBox[{"Y0", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"772", "+", 
      RowBox[{"230", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y1"}], "1539"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"490092282515", "+", 
      RowBox[{"172394599619", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y2"}], "74626445502"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "103321297235596"}], "-", 
      RowBox[{"53009187345521", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y3"}], "8291827278"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "231232791152"}], "-", 
      RowBox[{"281704162355", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y4"}], "74626445502"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "129148133758"}], "-", 
      RowBox[{"116323978837", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y5"}], "51044488723368"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "442659985194376532"}], "-", 
      RowBox[{"470633182584423089", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y6"}], "134209873944"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"24706724315212555", "+", 
      RowBox[{"23536035499434854", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y7"}], "882959697"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1344530700471761", "+", 
      RowBox[{"7054273282673287", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y8"}], "92943126"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "62544241547336555633"}], "+", 
      RowBox[{"28178108663648971918", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "Y9"}], 
   "3145055128201595952"]}]], "Output",
 CellChangeTimes->{3.999940795379369*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"0f13b4b7-be9c-4288-bcd1-7f9030ad4fbf"]
}, Open  ]],

Cell[TextData[StyleBox["We recall the equation of the non-reduced cut. We \
will compute points on it and use it to compute points on the other 8 curves.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999547982483222*^9, 3.999547991972365*^9}, {
   3.9995480382344513`*^9, 3.999548068219267*^9}, {3.999548119376507*^9, 
   3.999548124153617*^9}, 
   3.999847537742131*^9},ExpressionUUID->"2bd1460c-138e-4e8d-bdc7-\
344feee52c77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqsnrc", "=", 
   RowBox[{"Y0", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"772", "+", 
         RowBox[{"230", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y1"}], ")"}], "/",
      "1539"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"490092282515", "+", 
         RowBox[{"172394599619", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y2"}], ")"}], "/",
      "74626445502"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "103321297235596"}], "-", 
         RowBox[{"53009187345521", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y3"}], ")"}], "/",
      "8291827278"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "231232791152"}], "-", 
         RowBox[{"281704162355", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y4"}], ")"}], "/",
      "74626445502"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "129148133758"}], "-", 
         RowBox[{"116323978837", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y5"}], ")"}], "/",
      "51044488723368"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "442659985194376532"}], "-", 
         RowBox[{"470633182584423089", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y6"}], ")"}], "/",
      "134209873944"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24706724315212555", "+", 
         RowBox[{"23536035499434854", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y7"}], ")"}], "/",
      "882959697"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1344530700471761", "+", 
         RowBox[{"7054273282673287", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y8"}], ")"}], "/",
      "92943126"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "62544241547336555633"}], "+", 
         RowBox[{"28178108663648971918", " ", "I", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], " ", "Y9"}], ")"}], "/",
      "3145055128201595952"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPP", "=", "eq"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptscurve", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numcuts", "=", "1"}], ",", 
    RowBox[{"numcuts", "<=", "5"}], ",", 
    RowBox[{"numcuts", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "numcuts", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"randomcut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Y0", "==", "1"}], ",", 
            RowBox[{"0", "==", "randomcut"}], ",", " ", 
            RowBox[{"0", "==", " ", "eqsnrc"}]}], "}"}]}], "]"}], ",", 
        "500"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"needed", " ", "that", " ", "precision"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ptscurve", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"ptscurve", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sols", "[", 
           RowBox[{"[", 
            RowBox[{"2", "n"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.99954795706231*^9, {3.999548008841181*^9, 3.999548019072319*^9}, {
   3.999548084732645*^9, 3.999548093572515*^9}, {3.999548782001346*^9, 
   3.9995488264698257`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"0ada089d-c890-4673-b4f0-4f459333a5c6"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.999548795930987*^9, 3.999548827036804*^9}, 
   3.9997272187276382`*^9, 3.999847947618227*^9, 3.999940796055934*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"11fd705f-69bb-422d-a202-a261e82b67cb"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.999548795930987*^9, 3.999548827036804*^9}, 
   3.9997272187276382`*^9, 3.999847947618227*^9, 3.999940834534481*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"178fdeed-4646-42af-a925-35a068ddf989"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.999548795930987*^9, 3.999548827036804*^9}, 
   3.9997272187276382`*^9, 3.999847947618227*^9, 3.9999408720718317`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"e1e67179-7d9e-4059-84d8-409c9608bed7"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.999548795930987*^9, 3.999548827036804*^9}, 
   3.9997272187276382`*^9, 3.999847947618227*^9, 3.9999409094261293`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"abcb8858-9fca-40ad-8ba0-68c3fdbdad10"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.999548795930987*^9, 3.999548827036804*^9}, 
   3.9997272187276382`*^9, 3.999847947618227*^9, 3.99994094672724*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"70ba2c64-db20-4954-bd33-fbcfeea2fee6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", "ptscurve"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "1"}], 
     "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "1"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqscurve", "=", 
    RowBox[{"rrexact", ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnknownCoeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<u\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW001", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"numcuts", "=", "1"}], ",", 
   RowBox[{"numcuts", "<=", "4"}], ",", 
   RowBox[{"numcuts", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "numcuts", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"randomcut", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RandomInteger", "[", "100", "]"}], 
        RowBox[{"Ys", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"eqscurve", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "eqscurve", "]"}]}], "}"}]}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Y0", "==", "1"}], ",", 
           RowBox[{"0", "==", "randomcut"}]}], "}"}]}], "]"}], ",", "prec"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "9"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptsW001", ",", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.999548890459869*^9, 3.999548898917691*^9}, {
  3.999548941796204*^9, 3.999549010548156*^9}, {3.999549056449408*^9, 
  3.999549088992199*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"238a9c0c-7e66-4070-ba79-7b2332128b70"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.99954902560728*^9, 3.9995490594920692`*^9, 
  3.999549095854529*^9, 3.999615273617944*^9, 3.999727408589823*^9, 
  3.999848139376243*^9, 3.999940986362586*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"b6c26e68-81c3-4c94-aa1f-2322e01394a5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.99954902560728*^9, 3.9995490594920692`*^9, 
  3.999549095854529*^9, 3.999615273617944*^9, 3.999727408589823*^9, 
  3.999848139376243*^9, 3.99994099388382*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"df2cf1bf-6cce-4d56-8150-76e8dee48f4a"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.99954902560728*^9, 3.9995490594920692`*^9, 
  3.999549095854529*^9, 3.999615273617944*^9, 3.999727408589823*^9, 
  3.999848139376243*^9, 3.99994100132227*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f020c6cf-6e5b-4bd5-808c-efedcdca95bf"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.99954902560728*^9, 3.9995490594920692`*^9, 
  3.999549095854529*^9, 3.999615273617944*^9, 3.999727408589823*^9, 
  3.999848139376243*^9, 3.999941008750946*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f8dd3d43-909c-4c46-91b8-f9c38035960b"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We are going to find points on W101=0 first.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999614981239661*^9, 
  3.999614992345777*^9}},ExpressionUUID->"ca49c71a-eae3-44d2-b224-\
7ff97497b64b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW210", ",", "ptsW020"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic1", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW110", ",", "ptsW120"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic2", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW010", ",", "ptsW220"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic3", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW101", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW101", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW101", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"quadratic1", "==", "0"}], ",", 
            RowBox[{"quadratic2", "==", "0"}], ",", 
            RowBox[{"quadratic3", "==", "0"}]}], "}"}]}], "]"}], ",", "500"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "quadratic1"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"eqsnrc", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW101", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.999549175577737*^9, {3.9996094886642933`*^9, 3.999609732442073*^9}, {
   3.999609778706175*^9, 3.9996099220259247`*^9}, {3.999609952109818*^9, 
   3.999610148741509*^9}, {3.999610181865643*^9, 3.99961018319424*^9}, {
   3.999610248236603*^9, 3.999610356878407*^9}, {3.999610393591008*^9, 
   3.999610491570285*^9}, {3.99961093275816*^9, 3.999610940503196*^9}, {
   3.999612125078323*^9, 3.999612126353166*^9}, {3.999613410396994*^9, 
   3.9996135106355667`*^9}, {3.999614969335663*^9, 3.999614971939446*^9}, {
   3.999615015340028*^9, 3.999615062074417*^9}, {3.999615265829431*^9, 
   3.9996152662097187`*^9}, {3.9996271742442093`*^9, 3.999627177273795*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2a80dc45-cb15-4521-8928-ff97857f4cda"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999610544112314*^9, 3.999610988641116*^9, 
  3.9996135889081383`*^9, 3.9996151409287558`*^9, 3.999615347871828*^9, 
  3.999627889030623*^9, 3.99972752466644*^9, 3.9998482568366213`*^9, 
  3.9999411035709543`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f98ab89f-61e5-41c8-b7f1-a897adba3763"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999610544112314*^9, 3.999610988641116*^9, 
  3.9996135889081383`*^9, 3.9996151409287558`*^9, 3.999615347871828*^9, 
  3.999627889030623*^9, 3.99972752466644*^9, 3.9998482568366213`*^9, 
  3.999941162641529*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a06cba55-31e3-47bd-8698-ce07c3056138"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999610544112314*^9, 3.999610988641116*^9, 
  3.9996135889081383`*^9, 3.9996151409287558`*^9, 3.999615347871828*^9, 
  3.999627889030623*^9, 3.99972752466644*^9, 3.9998482568366213`*^9, 
  3.9999412188189363`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"1b45ec7c-a5e6-4a96-9871-a488567f8029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999610544112314*^9, 3.999610988641116*^9, 
  3.9996135889081383`*^9, 3.9996151409287558`*^9, 3.999615347871828*^9, 
  3.999627889030623*^9, 3.99972752466644*^9, 3.9998482568366213`*^9, 
  3.999941276524159*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"2d983ff7-57f0-4a41-be4e-4465e6ea0ee6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now finding points on W201=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9996254336028433`*^9, 3.999625455714628*^9}, {
  3.999625497238727*^9, 
  3.999625500557764*^9}},ExpressionUUID->"030b6e0b-8518-4ace-97c6-\
581dad8e4beb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Ys", "/.", "ptsW101"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}], "-", "50"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W101W201", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"ns", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "acc"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "Ys"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW201", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW201", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW201", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"W101W201", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "W101W201"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"quadratic1", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "quadratic1", " ", "is", " ", "zero", " ", "on", " ", "W101"}],
                "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW201", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.999610881762553*^9, 3.999610882794385*^9}, {
  3.9996255039771137`*^9, 3.999625762339962*^9}, {3.9996259172932987`*^9, 
  3.999625990077641*^9}, {3.999626049594273*^9, 3.9996260877882977`*^9}, {
  3.999626169400775*^9, 3.999626180463262*^9}, {3.999627184005096*^9, 
  3.999627210436944*^9}, {3.999627682117156*^9, 3.999627688273732*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"caa46a4e-7feb-4713-b0c7-8d120f32ad37"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.99962610229757*^9, 3.999626172588418*^9, 
  3.999628133531082*^9, 3.9997277565851183`*^9, 3.999848493954331*^9, 
  3.999941334695855*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"45432cfb-93ec-4c13-9f35-dadc4a6f6f3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.99962610229757*^9, 3.999626172588418*^9, 
  3.999628133531082*^9, 3.9997277565851183`*^9, 3.999848493954331*^9, 
  3.999941438974471*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"2f643fa9-ebc1-49ed-9c91-76179c6e2b90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.99962610229757*^9, 3.999626172588418*^9, 
  3.999628133531082*^9, 3.9997277565851183`*^9, 3.999848493954331*^9, 
  3.999941511355487*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"874d8efe-6072-4b1d-8f4b-1af7968ddb97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99962610229757*^9, 3.999626172588418*^9, 
  3.999628133531082*^9, 3.9997277565851183`*^9, 3.999848493954331*^9, 
  3.999941611319528*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b7c06e7c-b029-4746-9ba0-0bec842052a9"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["The next one to work on is W011=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999626855803556*^9, 3.999626863487712*^9}, {
  3.999627096632778*^9, 
  3.999627139222068*^9}},ExpressionUUID->"04044777-555a-4330-8508-\
7ba16f283451"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW120", ",", "ptsW200"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic1", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW110", ",", "ptsW210"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic2", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW100", ",", "ptsW220"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic3", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW011", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW011", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW011", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"quadratic1", "==", "0"}], ",", 
            RowBox[{"quadratic2", "==", "0"}], ",", 
            RowBox[{"quadratic3", "==", "0"}]}], "}"}]}], "]"}], ",", "500"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "quadratic1"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"eqsnrc", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW011", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.999627163998908*^9, {3.999627194757061*^9, 3.9996272864623823`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4895720d-bcfd-46b1-9a32-e070a16128e0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627356085651*^9, 3.999628591334269*^9, 
  3.999728232188727*^9, 3.99984896257094*^9, 3.9999417622528887`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"d03e4cd8-af32-49c4-bc05-11adb3807a07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627356085651*^9, 3.999628591334269*^9, 
  3.999728232188727*^9, 3.99984896257094*^9, 3.99994182057574*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"87a2d2ce-8cfc-44ea-8107-14eb8182a807"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627356085651*^9, 3.999628591334269*^9, 
  3.999728232188727*^9, 3.99984896257094*^9, 3.999941880215252*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"13299a73-5a76-4406-9eb2-6762a234c038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627356085651*^9, 3.999628591334269*^9, 
  3.999728232188727*^9, 3.99984896257094*^9, 3.999941936804257*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"0f1a3659-d6d7-40e6-a043-a5e79d922919"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now finding points on W021=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999627665854109*^9, 
  3.99962767084409*^9}},ExpressionUUID->"82ce1e5f-1ce7-4b74-a278-\
2fe806c2dcc2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Ys", "/.", "ptsW011"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}], "-", "50"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W011W021", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"ns", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "acc"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "Ys"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW021", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW021", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW021", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"W011W021", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "W011W021"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"quadratic1", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "quadratic1", " ", "is", " ", "zero", " ", "on", " ", "W011"}],
                "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW021", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9996276938689632`*^9, 3.9996277431266212`*^9}, {
  3.9996277976026573`*^9, 3.999627798475977*^9}, {3.999627841248694*^9, 
  3.999627842261219*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"88b3a64b-c917-4043-9c67-e7164d5f2e54"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627749084592*^9, 3.999628830703329*^9, 
  3.9997284564718323`*^9, 3.999849197531227*^9, 3.999941995983799*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"b1fa7f03-3d31-4e2f-90fc-4b2f32297fd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627749084592*^9, 3.999628830703329*^9, 
  3.9997284564718323`*^9, 3.999849197531227*^9, 3.999942091500922*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"d822aae5-cdc0-41d7-8fbb-96cc02e14fdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627749084592*^9, 3.999628830703329*^9, 
  3.9997284564718323`*^9, 3.999849197531227*^9, 3.9999421949646378`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"21e1fc08-f007-4bb2-88ce-55a0cf99cdd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999627749084592*^9, 3.999628830703329*^9, 
  3.9997284564718323`*^9, 3.999849197531227*^9, 3.999942311935112*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"189ebcd1-83ac-489b-8e83-86243b8055c7"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we will work on W111=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999632035559803*^9, 
  3.999632073594885*^9}},ExpressionUUID->"2bdedef0-ab62-4389-a51b-\
b915073c8e9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW120", ",", "ptsW100"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic1", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW210", ",", "ptsW010"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic2", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW200", ",", "ptsW020"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic3", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW111", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW111", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW111", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"quadratic1", "==", "0"}], ",", 
            RowBox[{"quadratic2", "==", "0"}], ",", 
            RowBox[{"quadratic3", "==", "0"}]}], "}"}]}], "]"}], ",", "500"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "quadratic1"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"eqsnrc", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW111", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.99963207738907*^9, 3.999632181320458*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"6a4c59a8-476e-4e9d-8bde-479303974e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999632423157243*^9, 3.9997290842162733`*^9, 
  3.999849825186408*^9, 3.9999426321556273`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"88017e2f-9954-4864-bbdf-29054b0585e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999632423157243*^9, 3.9997290842162733`*^9, 
  3.999849825186408*^9, 3.999942690278624*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"28d85c0c-f708-4ed9-aac3-05351e8da218"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999632423157243*^9, 3.9997290842162733`*^9, 
  3.999849825186408*^9, 3.9999427474128923`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"53d8254a-b578-4356-b0d3-7a2161ca7bd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999632423157243*^9, 3.9997290842162733`*^9, 
  3.999849825186408*^9, 3.999942804358974*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"dad6d4ab-a4c5-4ea0-8acb-f54a07f9c3f7"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we will work on W221=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999633359716284*^9, 
  3.999633363951695*^9}},ExpressionUUID->"b8b8d053-16d5-4871-97ba-\
ac1915826896"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Ys", "/.", "ptsW111"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}], "-", "50"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W111W221", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"ns", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "acc"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "Ys"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW221", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW221", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW221", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"W111W221", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "W111W221"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"quadratic1", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "quadratic1", " ", "is", " ", "zero", " ", "on", " ", "W111"}],
                "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW221", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.999633355723201*^9, 3.999633440239592*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ea3a28e4-7228-4f7f-a2d9-ea8a971c056e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999633448664227*^9, 3.999729322930024*^9, 
  3.999850054371276*^9, 3.999942864632238*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"7552d14b-3b97-4818-aa33-597706861f44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999633448664227*^9, 3.999729322930024*^9, 
  3.999850054371276*^9, 3.999942965891149*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"ea6fc79a-5f05-4049-a79b-dd9752338f25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999633448664227*^9, 3.999729322930024*^9, 
  3.999850054371276*^9, 3.9999431029257708`*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"25811afd-6ee4-4bd8-bafb-42d1bf0789fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999633448664227*^9, 3.999729322930024*^9, 
  3.999850054371276*^9, 3.999943193027779*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"a33609e4-0dc7-4d52-9d0b-58d71d69855c"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we will work on W121=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999633483808543*^9, 
  3.9996335041419783`*^9}},ExpressionUUID->"a8af8de5-c37a-46c6-bbeb-\
5b82b3d845eb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW100", ",", "ptsW110"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic1", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW200", ",", "ptsW010"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic2", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2Y", "/.", 
     RowBox[{"Join", "[", 
      RowBox[{"ptsW001", ",", "ptsW220", ",", "ptsW020"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quadratic3", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW121", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW121", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW121", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"quadratic1", "==", "0"}], ",", 
            RowBox[{"quadratic2", "==", "0"}], ",", 
            RowBox[{"quadratic3", "==", "0"}]}], "}"}]}], "]"}], ",", "500"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "quadratic1"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"eqsnrc", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW121", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9996335185704327`*^9, 3.9996335618229027`*^9}, {
  3.99963359593302*^9, 3.9996336628070183`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"21a4fb76-4583-4560-b8a2-10415b58dced"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.999634030523993*^9, 3.99972986613173*^9, 
  3.999850584038991*^9, 3.999943433775317*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"54d3ef1d-28e6-490f-83f7-0215bea4cab6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.999634030523993*^9, 3.99972986613173*^9, 
  3.999850584038991*^9, 3.999943490265007*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"813561fa-1e29-4ea4-bb6d-33f4c7cfdbb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.999634030523993*^9, 3.99972986613173*^9, 
  3.999850584038991*^9, 3.999943547883753*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"2e79ede6-f33d-460c-a5e2-cf8b681dc221"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.999634030523993*^9, 3.99972986613173*^9, 
  3.999850584038991*^9, 3.999943604905398*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"055dc5ef-0247-4058-ab2c-860c48ba63a4"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Finally, we find points on W211=0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999633685834375*^9, 
  3.999633695495234*^9}},ExpressionUUID->"c79710a4-6884-4bfd-a5f0-\
e68eccc6d2db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Ys", "/.", "ptsW121"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}], "-", "50"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W121W211", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"ns", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "acc"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
    "Ys"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsW211", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "ptsW211", "]"}], "<", "numpts"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Length=\>\"", ",", 
       RowBox[{"Length", "[", "ptsW211", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cut", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RandomInteger", "[", "100", "]"}], 
         RowBox[{"Ys", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPP", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Y0", "-", "1"}], "==", "0"}], ",", 
            RowBox[{"cut", "==", "0"}], ",", 
            RowBox[{"W121W211", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sols", "]"}], "==", "36"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"count", "<", "9"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"fr", "=", 
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"EqsFPP", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Y0", "-", "1"}], ",", "cut", ",", "W121W211"}], 
                 "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Ys", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "/.", 
                   RowBox[{"sols", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
              RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"quadratic1", "/.", "fr"}], "]"}], ">", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "prec"}], "+", "500"}], ")"}]}]}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "quadratic1", " ", "is", " ", "zero", " ", "on", " ", "W121"}],
                "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ptsW211", ",", "fr"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.999633706849337*^9, 3.999633742818864*^9}, {
  3.999634362715513*^9, 3.9996343635823*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"849a2c94-c173-4355-a559-eff4522f5808"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Length=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.99963426298123*^9, 3.999730103264627*^9, 
  3.999850817482686*^9, 3.999943664661165*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"44919896-6d54-4f62-9df0-2a15e0f150cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Length=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.99963426298123*^9, 3.999730103264627*^9, 
  3.999850817482686*^9, 3.999943755191696*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"7b9bf32a-f943-4560-80cc-48512cd713cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Length=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.99963426298123*^9, 3.999730103264627*^9, 
  3.999850817482686*^9, 3.9999438853216248`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"104bb948-efb3-4947-84ff-da00d53aad95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Length=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99963426298123*^9, 3.999730103264627*^9, 
  3.999850817482686*^9, 3.999943976065187*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"7fbeafde-af4f-431f-a6c4-97b49f10b3bf"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will go through the process of constructing C3 x \
C3 x C2 cover, keeping track of the action of the Galois automorphism that \
keeps Sqrt[-2] and switches w and w^2.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.99780241911159*^9, 3.997802452220066*^9}, {
  3.999673633249305*^9, 
  3.999673653095386*^9}},ExpressionUUID->"16658083-1f80-40d1-95bf-\
e2eb283b6d44"],

Cell[TextData[StyleBox["This is somewhat redundant, but we are quickly \
recomputing various linear forms in Y that vanish on pairs of curves.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9967541045650682`*^9, 3.9967541148206797`*^9}, {
  3.999673692461447*^9, 
  3.999673755356827*^9}},ExpressionUUID->"4ff1c6d9-aa7c-4b36-958c-\
81e6e133b884"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW221", ",", "ptsW111"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", "9", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W221W111", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW021", ",", "ptsW011"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", "9", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W021W011", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW121", ",", "ptsW211"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W121W211", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW101", ",", "ptsW201"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W101W201", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW220", ",", "ptsW110"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W220W110", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW020", ",", "ptsW010"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W020W010", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW120", ",", "ptsW210"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W120W210", "=", 
    RowBox[{
     RowBox[{"rrexact", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptsW100", ",", "ptsW200"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon1Y", "=", "Ys"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mon1Y", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
      RowBox[{"pts", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Mon1Y", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixRank", "[", "evalmatrix", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "evalmatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Re", "[", "rr", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "2"}], "]"}], " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "rr", "]"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W100W200", "=", 
   RowBox[{
    RowBox[{"rrexact", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", "Mon1Y"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.996754132541531*^9, 3.996754240409914*^9}, {
  3.99675489387833*^9, 3.996754981841111*^9}, {3.997802486822516*^9, 
  3.997802488057734*^9}, {3.9978025186065073`*^9, 3.997802550111731*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"4a695dd5-2e9e-4873-8151-cf622323b1a0"],

Cell[CellGroupData[{

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.999944063384222*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"98ad4e5a-c525-471a-b223-d544c416d1fa"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.9999440640206137`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"b39f9135-1e44-46a4-8da5-e5cabf8a2300"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.9999440645174437`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"6fdc4ccc-013e-4805-bef1-3944ba9c9e66"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.9999440651419697`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"2971da7d-c5a3-403f-a8eb-2d9f585f0173"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.9999440656448803`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"4f6ad817-7591-432a-b6be-bd9ed8d6ec96"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.9999440662810907`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"790cd9b2-bffd-43b4-af51-c4f660213399"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.999944066785842*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"f7245702-f332-4171-822e-844c36eaa21a"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.996754163700811*^9, {3.9967541977655697`*^9, 3.9967542411306963`*^9}, 
   3.9967549927097692`*^9, 3.996920339836933*^9, 3.996957619437004*^9, 
   3.997364961238347*^9, 3.997519516926166*^9, 3.997628097523716*^9, 
   3.997704800979371*^9, 3.997731465305788*^9, 3.997771345233036*^9, 
   3.9977959455713367`*^9, 3.9978025529619093`*^9, 3.999673757707692*^9, 
   3.999851177517294*^9, 3.999944067412709*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"d49a45e7-edcf-4c0a-84a6-7c036029e4cf"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now compute various quadratic forms that \
vanish on four curves.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999673778912619*^9, 
  3.9996738200930443`*^9}},ExpressionUUID->"9eed6d7a-6d81-403c-91e2-\
2da41a5629c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Mon2Y", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ys", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"Ys", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW100", ",", "ptsW110", ",", "ptsW010"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W100W110W110W010", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW100", ",", "ptsW110", ",", "ptsW020"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W100W100W110W020", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW200", ",", "ptsW210", ",", "ptsW020"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W200W200W210W020", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW200", ",", "ptsW210", ",", "ptsW010"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W200W210W210W010", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW101", ",", "ptsW001", ",", "ptsW100"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W101W001W100W100", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW201", ",", "ptsW001", ",", "ptsW200"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W201W001W200W200", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW011", ",", "ptsW001", ",", "ptsW010"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W011W001W010W010", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW111", ",", "ptsW001", ",", "ptsW110"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W111W001W110W110", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW211", ",", "ptsW001", ",", "ptsW210"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W211W001W210W210", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW121", ",", "ptsW001", ",", "ptsW120"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W121W001W120W120", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Mon2Y", "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"ptsW221", ",", "ptsW001", ",", "ptsW220"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"NullSpace", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acc", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rr", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"ns", ",", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1000"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rrexact", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"Re", "[", "rr", "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "2"}],
         "]"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "rr", "]"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
          "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W221W001W220W220", "=", 
      RowBox[{
       RowBox[{"rrexact", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", "Mon2Y"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9967549998689203`*^9, 3.996755025343707*^9}, {
  3.996755558564712*^9, 3.996755647245551*^9}, {3.9967558943301477`*^9, 
  3.996755967739854*^9}, {3.9969203519038343`*^9, 3.9969203530315228`*^9}, {
  3.99780256301307*^9, 3.997802597857057*^9}, {3.997802650499598*^9, 
  3.997802666944615*^9}, {3.997806478233633*^9, 3.99780650035942*^9}, {
  3.99780694222088*^9, 3.997806955326412*^9}, {3.997807025110908*^9, 
  3.997807039531781*^9}, {3.997807215431761*^9, 3.9978072355600033`*^9}, {
  3.999673824676549*^9, 3.999673847298729*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"d5da06b3-ecdd-43a5-a96b-1b255ed3fedf"],

Cell[TextData[StyleBox["Use the above products to get points on the 18-fold \
cover, together with the points on Y.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.996756577758006*^9, 3.996756587043544*^9}, {
  3.997803281818385*^9, 3.997803289992111*^9}, {3.999673859871111*^9, 
  3.999673871154231*^9}},ExpressionUUID->"d897deb5-d676-4013-8c5c-\
855b6e6dc493"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ws", "=", 
   RowBox[{"{", 
    RowBox[{
    "W220", ",", "W110", ",", "W020", ",", "W010", ",", "W120", ",", "W210", 
     ",", "W100", ",", "W200", ",", "W221", ",", "W111", ",", "W021", ",", 
     "W011", ",", "W121", ",", "W211", ",", "W101", ",", "W201", ",", 
     "W001"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coverpts", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"correction", "=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "199009682396251747797150512"}], "+", 
        RowBox[{"371339143429772284736489469", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], 
       "157695186286885489382667024936997784830240063338833033"], ")"}], "^", 
     
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "was", " ", "needed", " ", "to", " ", "keep", " ", "the", " ",
     "field", " ", "of", " ", "definition"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "coverpts", "]"}], "<", "63"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Length", "[", "coverpts", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut1", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "100", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut2", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "100", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"EqsFPP", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Y0", "==", "1"}], ",", 
             RowBox[{"cut1", "==", "0"}], ",", 
             RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "200"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "9"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fr", "=", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"EqsFPP", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Y0", "-", "1"}], ",", "cut1", ",", "cut2"}], "}"}]}],
              "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Ys", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Ys", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], "/.", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
            RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
            RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
            RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
         RowBox[{"neqs", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W200"}], "==", 
              RowBox[{"(", "W100W200", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W110", " ", "W220"}], "==", 
              RowBox[{"(", "W220W110", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W020", " ", "W010"}], "==", 
              RowBox[{"(", "W020W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W120", " ", "W210"}], "==", 
              RowBox[{"(", "W120W210", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W110", " ", "W110", " ", "W010"}], "==", 
              RowBox[{"(", "W100W110W110W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W100", " ", "W110", " ", "W020"}], "==", 
              RowBox[{"(", "W100W100W110W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W200", " ", "W210", " ", "W020"}], "==", 
              RowBox[{"(", "W200W200W210W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W210", " ", "W210", " ", "W010"}], "==", 
              RowBox[{"(", "W200W210W210W010", ")"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W001", " ", "W001"}], "==", 
              RowBox[{"correction", " ", "eqsnrc"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W021", " ", "W011"}], "==", 
              RowBox[{"correction", 
               RowBox[{"(", "W021W011", ")"}]}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W221", " ", "W001", " ", "W220", " ", "W220"}], "==", 
              RowBox[{"correction", " ", "W221W001W220W220"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W101", " ", "W001", " ", "W100", " ", "W100"}], "==", 
              RowBox[{"correction", " ", "W101W001W100W100"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W201", " ", "W001", " ", "W200", " ", "W200"}], "==", 
              RowBox[{"correction", " ", "W201W001W200W200"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W211", " ", "W001", " ", "W210", " ", "W210"}], "==", 
              RowBox[{"correction", " ", "W211W001W210W210"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W011", " ", "W001", " ", "W010", " ", "W010"}], "==", 
              RowBox[{"correction", " ", "W011W001W010W010"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W111", " ", "W001", " ", "W110", " ", "W110"}], "==", 
              RowBox[{"correction", " ", "W111W001W110W110"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W121", " ", "W001", " ", "W120", " ", "W120"}], "==", 
              RowBox[{"correction", " ", "W121W001W120W120"}]}], "/.", 
             "fr"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"coverpts", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"NSolve", "[", "neqs", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "fr"}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coverpts", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "coverpts", "]"}]}], "Input",
 CellChangeTimes->{{3.997803063046838*^9, 3.9978031922790327`*^9}, {
   3.9978032982133904`*^9, 3.997803327419181*^9}, {3.9978033681587954`*^9, 
   3.9978033992493763`*^9}, {3.997803448034821*^9, 3.997803512585689*^9}, {
   3.997806860689711*^9, 3.99780688505828*^9}, {3.997807065618037*^9, 
   3.997807087248169*^9}, {3.99780728994561*^9, 3.997807301351582*^9}, {
   3.997870954683091*^9, 3.99787099872235*^9}, {3.9978798317107983`*^9, 
   3.997879853241879*^9}, {3.997879890751749*^9, 3.9978798943310127`*^9}, {
   3.997879955194336*^9, 3.997880052576647*^9}, {3.997881459061449*^9, 
   3.997881470660366*^9}, {3.997883803179987*^9, 3.997883813220299*^9}, {
   3.9978838607574167`*^9, 3.997883860829033*^9}, {3.9978839519551487`*^9, 
   3.9978839521876*^9}, {3.997885491911154*^9, 3.9978855008524227`*^9}, {
   3.997888071890766*^9, 3.997888077911893*^9}, {3.9978881482789583`*^9, 
   3.997888149037999*^9}, {3.997888702850823*^9, 3.997888705301394*^9}, {
   3.997889523390258*^9, 3.997889527177006*^9}, {3.997890179577931*^9, 
   3.997890182201221*^9}, 3.997890851053561*^9, {3.9978914365591927`*^9, 
   3.997891438194489*^9}, {3.997893178975605*^9, 3.997893319937504*^9}, {
   3.99789363744575*^9, 3.997893637592579*^9}, {3.997893861251425*^9, 
   3.997893873268565*^9}, {3.997894238199252*^9, 3.997894239173629*^9}, {
   3.997894945228335*^9, 3.997894947839355*^9}, {3.997897297513357*^9, 
   3.99789731855809*^9}, {3.9979729701479683`*^9, 3.99797297925618*^9}, {
   3.999673829684785*^9, 3.999673830684916*^9}, {3.9996738802787857`*^9, 
   3.999673902515143*^9}, {3.999674316151992*^9, 3.999674334748167*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"baddb582-be21-4d1a-94b5-d41fefeae96d"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.999944492495124*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"28530d26-4659-4373-b176-c5e80da7eb87"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.999944645977215*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"75ce1dd2-ac87-4287-860c-ace8dbe66588"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.99994479801343*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"ba55a475-820a-458f-90d6-263399bccd1f"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.999949875436384*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"454aeed5-9827-4e81-a200-fe0546f35e84"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.999950030316164*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"94ee3d58-5b0a-43f9-93e9-7b3f5ce36076"],

Cell[BoxData["45"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.9999501872126837`*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"aaf146ab-2a2d-481a-ba03-df187edff260"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{3.9978035236823874`*^9, 3.997808208570418*^9, 
  3.997871009470605*^9, 3.9978798544685297`*^9, 3.997880066267387*^9, 
  3.997881472274507*^9, 3.997883814414435*^9, 3.997883861278133*^9, 
  3.9978839524511433`*^9, 3.997885501532441*^9, 3.997888079518949*^9, 
  3.9978881495955563`*^9, 3.997888705789525*^9, 3.997889527852704*^9, 
  3.997890183299794*^9, 3.997890851626951*^9, 3.997891438899271*^9, 
  3.997893338731656*^9, 3.997893876859415*^9, 3.997894239707477*^9, 
  3.9978949501924353`*^9, 3.997897325921185*^9, 3.9979729807499323`*^9, 
  3.999674259987542*^9, 3.999674341091557*^9, 3.999858348814827*^9, 
  3.999950349879787*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"a4b3d501-0ba4-42aa-be4f-ba287ed85244"]
}, Open  ]],

Cell[BoxData["63"], "Output",
 CellChangeTimes->{3.997882561475144*^9, 3.997883858428845*^9, 
  3.99788395035015*^9, 3.997885053191103*^9, 3.997886700756093*^9, 
  3.9978881434531107`*^9, 3.997888457677866*^9, 3.997889020346108*^9, 
  3.997889834503416*^9, 3.9978904953536997`*^9, 3.9978911616402187`*^9, 
  3.9978917443844023`*^9, 3.997893631911274*^9, 3.9978941795691566`*^9, 
  3.9978945442275887`*^9, 3.9978952622108088`*^9, 3.997897635744473*^9, 
  3.997974064002228*^9, 3.9996743046608057`*^9, 3.999675420170362*^9, 
  3.999859442477824*^9, 3.999951540480027*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"f88256e0-d1be-4c54-a4d1-2d14fb25995e"],

Cell[BoxData["1965.4459528918167`"], "Output",
 CellChangeTimes->{3.997882561475144*^9, 3.997883858428845*^9, 
  3.99788395035015*^9, 3.997885053191103*^9, 3.997886700756093*^9, 
  3.9978881434531107`*^9, 3.997888457677866*^9, 3.997889020346108*^9, 
  3.997889834503416*^9, 3.9978904953536997`*^9, 3.9978911616402187`*^9, 
  3.9978917443844023`*^9, 3.997893631911274*^9, 3.9978941795691566`*^9, 
  3.9978945442275887`*^9, 3.9978952622108088`*^9, 3.997897635744473*^9, 
  3.997974064002228*^9, 3.9996743046608057`*^9, 3.999675420170362*^9, 
  3.999859442477824*^9, 3.9999515405182056`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"9f25e54f-1e29-493f-9cdf-54c93cde78c3"]
}, Open  ]],

Cell[TextData[StyleBox["We want to investigate the action of conjugation on \
the W-s. First we write preliminary functions.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.997803741482668*^9, 3.997803760661089*^9}, {
  3.997804931799696*^9, 3.997804940210977*^9}, {3.999673928276947*^9, 
  3.9996739325768003`*^9}},ExpressionUUID->"a088470c-580d-4b87-b29c-\
a7269c76c33a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NormalizedTrace", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AlgebraicNumberTrace", "[", "x", "]"}], "/", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{"x", ",", "t"}], "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"To4", "[", "x_", "]"}], ":=", 
   RowBox[{"NormalizedTrace", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"To4", "[", "x", "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "rr1", ",", "rr2", ",", 
      RowBox[{
       RowBox[{"-", "rr1"}], " ", "rr2"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conj", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"ToRR", "[", "x", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "3"}], "]"}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conjpolyY", "[", "x_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k", ",", "l", ",", "ml", ",", "deg", ",", "Ys", ",", "xconj", ",", 
       "coeff"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ys", "=", 
       RowBox[{"Variables", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ml", "=", 
       RowBox[{"MonomialList", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"deg", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"ml", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"Ys", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Ys", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xconj", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"Length", "[", "ml", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"coeff", "=", 
          RowBox[{
           RowBox[{"ml", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Ys", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "->", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"Length", "[", "Ys", "]"}]}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"xconj", "+=", " ", 
          RowBox[{
           RowBox[{"conj", "[", "coeff", "]"}], 
           RowBox[{
            RowBox[{"ml", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/", "coeff"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "output", " ", "*)"}], "\[IndentingNewLine]", 
      "xconj"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9978044272028646`*^9, 3.99780448018876*^9}, {
   3.997804558867262*^9, 3.997804819412019*^9}, {3.997804865580055*^9, 
   3.997804902180155*^9}, 3.997804943710186*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"7e32dd4c-b89f-42d0-8dd2-6697fe6a66e5"],

Cell[TextData[StyleBox["We will now going to compute conjugates of the \
relevant equations. It looks like the action\nis changing W_ijk to \
W_{(3-i)jk}.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.997804955624057*^9, 3.997804970205276*^9}, {
  3.997805214196302*^9, 3.997805260807467*^9}, {3.9996739393106937`*^9, 
  3.999673940307529*^9}},ExpressionUUID->"d1e16a59-afc3-4f4b-aae4-\
9df736e7573c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W100W200", "]"}], "-", 
     RowBox[{"(", "W100W200", ")"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W220W110", "]"}], "-", "W120W210"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W020W010", "]"}], "-", "W020W010"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W120W210", "]"}], "-", "W220W110"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W101W201", "]"}], "-", "W101W201"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W221W111", "]"}], "-", "W121W211"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W021W011", "]"}], "-", "W021W011"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W121W211", "]"}], "-", "W221W111"}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W100W110W110W010", "]"}], "-", 
     "W200W210W210W010"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W200W210W210W010", "]"}], "-", 
     "W100W110W110W010"}], "]"}], " ", ",", "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W100W100W110W020", "]"}], "-", 
     "W200W200W210W020"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W200W200W210W020", "]"}], "-", 
     "W100W100W110W020"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W101W001W100W100", " ", "]"}], "-", " ", 
     "W201W001W200W200"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W011W001W010W010", "]"}], "-", 
     "W011W001W010W010"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W111W001W110W110", "]"}], "-", 
     "W211W001W210W210"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"conjpolyY", "[", "W121W001W120W120", "]"}], "-", 
     "W221W001W220W220"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.997804988041396*^9, 3.997805206470853*^9}, {
  3.997805272347899*^9, 3.9978053125578747`*^9}, {3.997805346879315*^9, 
  3.9978054929167137`*^9}, {3.997805534991973*^9, 3.997805816987281*^9}, {
  3.997805885581259*^9, 3.99780604356314*^9}, {3.9978060846347103`*^9, 
  3.997806179628771*^9}, {3.997806910578861*^9, 3.997806914492187*^9}, {
  3.9978069777362413`*^9, 3.9978069932806273`*^9}, {3.9978072633313217`*^9, 
  3.997807274218553*^9}, {3.997808089971052*^9, 3.997808149104521*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"99e5033f-7960-46d5-b995-d87f1305a634"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.997805101345607*^9, 3.997805152237802*^9, 3.997805193244914*^9, {
   3.997805287991357*^9, 3.997805308474638*^9}, 3.997805389946576*^9, {
   3.9978054728298607`*^9, 3.997805498030342*^9}, 3.9978055461590347`*^9, 
   3.9978055868400183`*^9, 3.997805621963703*^9, 3.997805698208316*^9, 
   3.997805762261648*^9, 3.99780584272095*^9, 3.997805914856761*^9, 
   3.997805971371204*^9, 3.99780604411518*^9, 3.9978061873656387`*^9, 
   3.997808029790093*^9, 3.9978082085398693`*^9, 3.997882622704959*^9, 
   3.997885106314631*^9, 3.9996758591836233`*^9, 3.9998594999406548`*^9, 
   3.999951598467881*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"92e0e1b7-fea7-476b-a6cb-4bd3a5644c10"]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to figure out how to get the action of S3 \
on W-s.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.997810782434712*^9, 3.997810797755459*^9}, {
  3.999673944214745*^9, 
  3.9996739442540827`*^9}},ExpressionUUID->"2876830e-4c73-43a7-89e6-\
da2dd83195c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"firstrules", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"W110", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W110"}], "+", 
        RowBox[{"C11", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W111"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W111", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C11", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W110"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W111"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W120", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W120"}], "+", 
        RowBox[{"C12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W121"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W121", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C12", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W120"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W121"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W220", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W220"}], "+", 
        RowBox[{"C22", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W221"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W221", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C22", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W220"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W221"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W210", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W210"}], "+", 
        RowBox[{"C21", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W211"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W211", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C21", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W210"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W211"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W200", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W200"}], "+", 
        RowBox[{"C20", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W201"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W201", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C20", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W200"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W201"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W100", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W100"}], "+", 
        RowBox[{"C10", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W101"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"W101", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"C10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "3"}], "]"}], "/", "2"}], ")"}], "W100"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "W101"}]}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Ws", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsW", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2W", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Ws", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2W00", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<=", 
    RowBox[{"Length", "[", "Mon2W", "]"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"wtsW", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Mon2W", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"Ws", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"wtsW", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Mon2W", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"Ws", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", "3"}], 
          "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Mon2W00", ",", 
           RowBox[{"Mon2W", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W00", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs2", "=", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"ns", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
     "Mon2W00"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "weight", " ", "00", " ", "part"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inv", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ws", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{
         RowBox[{"wtsW", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], " ", 
       RowBox[{"Ws", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
      "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eqs2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.", 
        "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{"neweqs1", ",", 
   RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
      "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eqs2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.", 
        "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{"neweqs3", ",", 
   RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neweqs2", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eqs2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
       "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eqs2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.",
          "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"eqs2", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "the", " ", "odd", " ", "one"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs2", "=", 
   RowBox[{"neweqs2", "-", 
    RowBox[{"2", 
     RowBox[{"eqs2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"neweqs2", ",", 
    RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "means", " ", "that", " ", "the", " ", "coefficients", " ", 
    "need", " ", "to", " ", "be", " ", "0"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs1", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs3", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs2", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}]}], "]"}],
      ",", "5000"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sols", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "signs", " ", "are", " ", "not", " ", "independent"}],
     ",", " ", 
    RowBox[{
    "lets", " ", "use", " ", "some", " ", "other", " ", "eigenspaces", " ", 
     "of", " ", "relations"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon2W01", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", 
     RowBox[{"Length", "[", "Mon2W", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"wtsW", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", 
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Mon2W", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"Ws", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", "3"}], 
         "]"}], "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"wtsW", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], " ", 
               RowBox[{"Exponent", "[", 
                RowBox[{
                 RowBox[{"Mon2W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"Ws", "[", 
                  RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", "3"}],
            "]"}], "==", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Mon2W01", ",", 
            RowBox[{"Mon2W", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W01", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs01", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"ns", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
       "Mon2W01"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "8"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"extraeeqs", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"eqs01", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs01", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{"MatrixRank", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"extraeeqs", ",", 
                RowBox[{"Mon2W01", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Mon2W01", "]"}]}], "}"}]}], "]"}], 
            "]"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cvalues", "=", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "C10", ",", "C11", ",", "C12", ",", "C20", ",", "C21", ",", "C22"}], 
       "}"}], "/.", 
      RowBox[{"sols", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"goodaction", "=", 
  RowBox[{"firstrules", "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "C10", ",", "C11", ",", "C12", ",", "C20", ",", "C21", ",", "C22"}], 
        "}"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{"cvalues", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.997811226751011*^9, {3.997811294161912*^9, 3.99781129538233*^9}, {
   3.997811327577993*^9, 3.997811846909051*^9}, {3.997811884522607*^9, 
   3.997812090926155*^9}, {3.997881509308621*^9, 3.997881518996615*^9}, 
   3.997888775023225*^9, {3.997890197745595*^9, 3.997890205581312*^9}, {
   3.997891120671187*^9, 3.99789112933584*^9}, {3.997891296062703*^9, 
   3.997891297020829*^9}, {3.9978968784324627`*^9, 3.997896891450118*^9}, {
   3.997896945703575*^9, 3.997896984195812*^9}, {3.997897042997938*^9, 
   3.9978970887317333`*^9}, 3.9978972614006233`*^9, {3.997897825393264*^9, 
   3.9978978283061733`*^9}, {3.997897867345181*^9, 3.997897928397645*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"66960ea8-eea8-4233-8f20-58771038c602"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.997882625416328*^9, 3.997885124978451*^9, 3.997887169830764*^9, 
   3.997888458875667*^9, 3.9978890217907343`*^9, 3.997889836040454*^9, 
   3.997890496491518*^9, 3.997891162780183*^9, 3.997891265738636*^9, 
   3.997891745663875*^9, 3.9978945455585213`*^9, 3.997895905706635*^9, 
   3.997896895758128*^9, 3.997897091907885*^9, 3.997897268623258*^9, 
   3.9978976368670053`*^9, 3.997897831906904*^9, {3.997897872638345*^9, 
   3.997897899180031*^9}, 3.997897930028592*^9, 3.9979774376730747`*^9, 
   3.999675880049013*^9, 3.999859501633556*^9, 3.999951600399085*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"ee3acee8-0033-49b0-85c2-bca01ebc9b32"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.997882625416328*^9, 3.997885124978451*^9, 3.997887169830764*^9, 
   3.997888458875667*^9, 3.9978890217907343`*^9, 3.997889836040454*^9, 
   3.997890496491518*^9, 3.997891162780183*^9, 3.997891265738636*^9, 
   3.997891745663875*^9, 3.9978945455585213`*^9, 3.997895905706635*^9, 
   3.997896895758128*^9, 3.997897091907885*^9, 3.997897268623258*^9, 
   3.9978976368670053`*^9, 3.997897831906904*^9, {3.997897872638345*^9, 
   3.997897899180031*^9}, 3.997897930028592*^9, 3.9979774376730747`*^9, 
   3.999675880049013*^9, 3.999859501633556*^9, 3.9999516004036293`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"15930398-03cf-42ee-8334-9a9de7a4d2c0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.997882625416328*^9, 3.997885124978451*^9, 3.997887169830764*^9, 
   3.997888458875667*^9, 3.9978890217907343`*^9, 3.997889836040454*^9, 
   3.997890496491518*^9, 3.997891162780183*^9, 3.997891265738636*^9, 
   3.997891745663875*^9, 3.9978945455585213`*^9, 3.997895905706635*^9, 
   3.997896895758128*^9, 3.997897091907885*^9, 3.997897268623258*^9, 
   3.9978976368670053`*^9, 3.997897831906904*^9, {3.997897872638345*^9, 
   3.997897899180031*^9}, 3.997897930028592*^9, 3.9979774376730747`*^9, 
   3.999675880049013*^9, 3.999859501633556*^9, 3.9999516004060383`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"8c056d47-2427-409a-8ec7-b844fd0f61be"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.997882625416328*^9, 3.997885124978451*^9, 3.997887169830764*^9, 
   3.997888458875667*^9, 3.9978890217907343`*^9, 3.997889836040454*^9, 
   3.997890496491518*^9, 3.997891162780183*^9, 3.997891265738636*^9, 
   3.997891745663875*^9, 3.9978945455585213`*^9, 3.997895905706635*^9, 
   3.997896895758128*^9, 3.997897091907885*^9, 3.997897268623258*^9, 
   3.9978976368670053`*^9, 3.997897831906904*^9, {3.997897872638345*^9, 
   3.997897899180031*^9}, 3.997897930028592*^9, 3.9979774376730747`*^9, 
   3.999675880049013*^9, 3.999859501633556*^9, 3.9999516005324574`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"a6dcd6cf-0217-4412-b873-fefac3451ff3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.9999516022442513`*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"e62cd765-24d6-4658-9aae-716ed822b80a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602323851*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"b0681370-81f6-4324-b6fd-ff169859ce11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602326765*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"f0889ac9-f84e-4c26-9228-fe9c886c23ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602373177*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"492d1c4b-dd09-4e45-8d4e-63707d3e72b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602375125*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"9e5b2428-b16b-45ad-9a3a-a6886825d202"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602404416*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"07bd15ed-7c83-4e24-b439-d2a548913383"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.9999516024406977`*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"081d629b-a4df-4d5d-9437-eab605c967cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.997882627144719*^9, 3.997885126674644*^9, 3.99788717172313*^9, 
   3.997888460161243*^9, 3.997889023109887*^9, 3.9978898373334846`*^9, 
   3.99789049776227*^9, 3.997891164052312*^9, 3.9978912670232553`*^9, 
   3.9978917469564743`*^9, 3.997894546829009*^9, 3.997895907005883*^9, 
   3.997896897013996*^9, 3.997897092375141*^9, 3.9978972690698223`*^9, 
   3.997897637331608*^9, 3.997897832365534*^9, {3.99789787308014*^9, 
   3.997897900339197*^9}, 3.997897931189372*^9, 3.9979774392673407`*^9, 
   3.999675881695553*^9, 3.999859503312392*^9, 3.999951602478911*^9},
 CellLabel->
  "During evaluation of \
In[233]:=",ExpressionUUID->"5048cc45-8138-46fe-927c-974e67434026"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W110", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W110", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W111", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"7.01\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], 7.007535895626821796616848838851313915602838`15.\
41869901382763*^-16, Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"3.33\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-15\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 
              3.3309420702401368207366478144965065244640821`16.\
095700762511598*^-15, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[7.007535895626822*^-16, -3.330942070240137*^-15], "interp" -> 
        InterpretationBox["", 
          Root[
          16428810472523065602338795437903567252796665019705333063693405492580\
1470028558797962357880000 + 
           5756649794818004382055118704218666044552674112665487874971120298374\
04679118565488766242389678133296504656000 # + 
           6808370587910320129701648648065948765648887354341498232046261096016\
65810929210811094817790931301290104157540045588932059600 #^2 - 
           3795448297304024237490443324246088306123029361931025546333635921507\
3603398219681551646147639608933549672212652924116549494559193115849680 #^3 + 
           6375633449844696094019549023293277798179125726883312735844664662214\
998372440531188655811257293161449592437655722652823345908577397325406350705866\
8747947 #^4& , 3, 0]], "head" -> "Root", "big" -> RowBox[{
           
           RowBox[{"1642881047252306560233879543790356725279666501970533306369\
34054925801470028558797962357880000", "+", 
             
             RowBox[{"57566497948180043820551187042186660445526741126654878749\
7112029837404679118565488766242389678133296504656000", " ", "#1"}], "+", 
             
             RowBox[{"68083705879103201297016486480659487656488873543414982320\
4626109601665810929210811094817790931301290104157540045588932059600", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             
             RowBox[{"37954482973040242374904433242460883061230293619310255463\
336359215073603398219681551646147639608933549672212652924116549494559193115849\
680", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"63756334498446960940195490232932777981791257268833127358\
446646622149983724405311886558112572931614495924376557226528233459085773973254\
063507058668747947", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 3|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W111", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W111", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W110"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"7.01\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], 7.007535895626821796616848838851313915602838`15.\
41869901382763*^-16, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"3.33\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-15\""}, "Superscript", 
                   SyntaxForm -> SuperscriptBox]}, "RowDefault"], 
                ShowStringCharacters -> False], 
               3.3309420702401368207366478144965065244640821`16.\
095700762511598*^-15, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[7.007535895626822*^-16, -3.330942070240137*^-15], "interp" -> 
         InterpretationBox["", 
           Root[
           1642881047252306560233879543790356725279666501970533306369340549258\
01470028558797962357880000 + 
            575664979481800438205511870421866604455267411266548787497112029837\
404679118565488766242389678133296504656000 # + 
            680837058791032012970164864806594876564888735434149823204626109601\
665810929210811094817790931301290104157540045588932059600 #^2 - 
            379544829730402423749044332424608830612302936193102554633363592150\
73603398219681551646147639608933549672212652924116549494559193115849680 #^3 + 
            637563344984469609401954902329327779817912572688331273584466466221\
499837244053118865581125729316144959243765572265282334590857739732540635070586\
68747947 #^4& , 3, 0]], "head" -> "Root", "big" -> RowBox[{
            
            RowBox[{"164288104725230656023387954379035672527966650197053330636\
934054925801470028558797962357880000", "+", 
              
              RowBox[{"5756649794818004382055118704218666044552674112665487874\
97112029837404679118565488766242389678133296504656000", " ", "#1"}], "+", 
              
              RowBox[{"6808370587910320129701648648065948765648887354341498232\
04626109601665810929210811094817790931301290104157540045588932059600", " ", 
                SuperscriptBox["#1", "2"]}], "-", 
              
              RowBox[{"3795448297304024237490443324246088306123029361931025546\
333635921507360339821968155164614763960893354967221265292411654949455919311584\
9680", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"6375633449844696094019549023293277798179125726883312735\
844664662214998372440531188655811257293161449592437655722652823345908577397325\
4063507058668747947", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 3|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}], ",", 
   RowBox[{"W120", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W120", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W121", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-2.20\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-9\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], -2.20151582792371327754781315652`16.000136070564047*^-9, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"1.74\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-9\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 1.73567754239862933604819192655`15.896883302620205*^-9,
               Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[-2.2015158279237133`*^-9, 1.7356775423986293`*^-9], "interp" -> 
        InterpretationBox["", 
          Root[
          17106726115338132929726908669565388274726227338851515575919869742907\
771491514307799471297984579414065722485076329729314472393266750009819590526297\
593 - 786503445835203941598702898127941464676813755624537416839393273637736208\
701088218717341272692112648253907599444851871332181601813880692449294260638987\
6218388816 # + 
           2038135270277390790665089641448898918634128521597801618331704319909\
727710129554596466676241728491785079555022638777374886403385264543027181091791\
500435861133380655543441728 #^2 + 
           1143304546877596155656984311366256271947869558490029762397471129334\
931502405993014583391287192447925382256409601446771879369017930921472681282631\
258735077558586824216979740047877120 #^3 + 
           2598905917445155732809413726406538170751896658210189643570007925173\
082017846911795034831309312395955065773610265644027665465012614987904434931451\
60561579053567338288404422944418584266649600 #^4& , 2, 0]], "head" -> "Root", 
        "big" -> RowBox[{
           
           RowBox[{"1710672611533813292972690866956538827472622733885151557591\
986974290777149151430779947129798457941406572248507632972931447239326675000981\
9590526297593", "-", 
             
             RowBox[{"78650344583520394159870289812794146467681375562453741683\
939327363773620870108821871734127269211264825390759944485187133218160181388069\
24492942606389876218388816", " ", "#1"}], "+", 
             
             RowBox[{"20381352702773907906650896414488989186341285215978016183\
317043199097277101295545964666762417284917850795550226387773748864033852645430\
27181091791500435861133380655543441728", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             
             RowBox[{"11433045468775961556569843113662562719478695584900297623\
974711293349315024059930145833912871924479253822564096014467718793690179309214\
72681282631258735077558586824216979740047877120", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"25989059174451557328094137264065381707518966582101896435\
700079251730820178469117950348313093123959550657736102656440276654650126149879\
0443493145160561579053567338288404422944418584266649600", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 2|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W121", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W121", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W120"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-2.20\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-9\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], -2.20151582792371327754781315652`16.000136070564047*^-9,
              Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"1.74\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-9\""}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
                False], 
               1.73567754239862933604819192655`15.896883302620205*^-9, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[-2.2015158279237133`*^-9, 1.7356775423986293`*^-9], "interp" -> 
         InterpretationBox["", 
           Root[
           1710672611533813292972690866956538827472622733885151557591986974290\
777149151430779947129798457941406572248507632972931447239326675000981959052629\
7593 - 78650344583520394159870289812794146467681375562453741683939327363773620\
870108821871734127269211264825390759944485187133218160181388069244929426063898\
76218388816 # + 
            203813527027739079066508964144889891863412852159780161833170431990\
972771012955459646667624172849178507955502263877737488640338526454302718109179\
1500435861133380655543441728 #^2 + 
            114330454687759615565698431136625627194786955849002976239747112933\
493150240599301458339128719244792538225640960144677187936901793092147268128263\
1258735077558586824216979740047877120 #^3 + 
            259890591744515573280941372640653817075189665821018964357000792517\
308201784691179503483130931239595506577361026564402766546501261498790443493145\
160561579053567338288404422944418584266649600 #^4& , 2, 0]], "head" -> "Root",
          "big" -> RowBox[{
            
            RowBox[{"171067261153381329297269086695653882747262273388515155759\
198697429077714915143077994712979845794140657224850763297293144723932667500098\
19590526297593", "-", 
              
              RowBox[{"7865034458352039415987028981279414646768137556245374168\
393932736377362087010882187173412726921126482539075994448518713321816018138806\
924492942606389876218388816", " ", "#1"}], "+", 
              
              RowBox[{"2038135270277390790665089641448898918634128521597801618\
331704319909727710129554596466676241728491785079555022638777374886403385264543\
027181091791500435861133380655543441728", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              
              RowBox[{"1143304546877596155656984311366256271947869558490029762\
397471129334931502405993014583391287192447925382256409601446771879369017930921\
472681282631258735077558586824216979740047877120", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"2598905917445155732809413726406538170751896658210189643\
570007925173082017846911795034831309312395955065773610265644027665465012614987\
90443493145160561579053567338288404422944418584266649600", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 2|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}], ",", 
   RowBox[{"W220", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W220", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W221", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"1.93\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], 1.9276489073732253884267754`15.928635042018634*^-12, 
            Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"2.16\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 2.15855793399659451794366449`15.977770814811608*^-12, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[1.9276489073732254`*^-12, -2.1585579339965945`*^-12], 
        "interp" -> InterpretationBox["", 
          Root[
          17106726115338132929726908669565388274726227338851515575919869742907\
771491514307799471297984579414065722485076329729314472393266750009819590526297\
593 - 786503445835203941598702898127941464676813755624537416839393273637736208\
701088218717341272692112648253907599444851871332181601813880692449294260638987\
6218388816 # + 
           2038135270277390790665089641448898918634128521597801618331704319909\
727710129554596466676241728491785079555022638777374886403385264543027181091791\
500435861133380655543441728 #^2 + 
           1143304546877596155656984311366256271947869558490029762397471129334\
931502405993014583391287192447925382256409601446771879369017930921472681282631\
258735077558586824216979740047877120 #^3 + 
           2598905917445155732809413726406538170751896658210189643570007925173\
082017846911795034831309312395955065773610265644027665465012614987904434931451\
60561579053567338288404422944418584266649600 #^4& , 3, 0]], "head" -> "Root", 
        "big" -> RowBox[{
           
           RowBox[{"1710672611533813292972690866956538827472622733885151557591\
986974290777149151430779947129798457941406572248507632972931447239326675000981\
9590526297593", "-", 
             
             RowBox[{"78650344583520394159870289812794146467681375562453741683\
939327363773620870108821871734127269211264825390759944485187133218160181388069\
24492942606389876218388816", " ", "#1"}], "+", 
             
             RowBox[{"20381352702773907906650896414488989186341285215978016183\
317043199097277101295545964666762417284917850795550226387773748864033852645430\
27181091791500435861133380655543441728", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             
             RowBox[{"11433045468775961556569843113662562719478695584900297623\
974711293349315024059930145833912871924479253822564096014467718793690179309214\
72681282631258735077558586824216979740047877120", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"25989059174451557328094137264065381707518966582101896435\
700079251730820178469117950348313093123959550657736102656440276654650126149879\
0443493145160561579053567338288404422944418584266649600", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 3|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W221", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W221", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W220"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"1.93\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], 1.9276489073732253884267754`15.928635042018634*^-12, 
             Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"2.16\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", 
                   SyntaxForm -> SuperscriptBox]}, "RowDefault"], 
                ShowStringCharacters -> False], 
               2.15855793399659451794366449`15.977770814811608*^-12, Editable -> 
               False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[1.9276489073732254`*^-12, -2.1585579339965945`*^-12], 
         "interp" -> InterpretationBox["", 
           Root[
           1710672611533813292972690866956538827472622733885151557591986974290\
777149151430779947129798457941406572248507632972931447239326675000981959052629\
7593 - 78650344583520394159870289812794146467681375562453741683939327363773620\
870108821871734127269211264825390759944485187133218160181388069244929426063898\
76218388816 # + 
            203813527027739079066508964144889891863412852159780161833170431990\
972771012955459646667624172849178507955502263877737488640338526454302718109179\
1500435861133380655543441728 #^2 + 
            114330454687759615565698431136625627194786955849002976239747112933\
493150240599301458339128719244792538225640960144677187936901793092147268128263\
1258735077558586824216979740047877120 #^3 + 
            259890591744515573280941372640653817075189665821018964357000792517\
308201784691179503483130931239595506577361026564402766546501261498790443493145\
160561579053567338288404422944418584266649600 #^4& , 3, 0]], "head" -> "Root",
          "big" -> RowBox[{
            
            RowBox[{"171067261153381329297269086695653882747262273388515155759\
198697429077714915143077994712979845794140657224850763297293144723932667500098\
19590526297593", "-", 
              
              RowBox[{"7865034458352039415987028981279414646768137556245374168\
393932736377362087010882187173412726921126482539075994448518713321816018138806\
924492942606389876218388816", " ", "#1"}], "+", 
              
              RowBox[{"2038135270277390790665089641448898918634128521597801618\
331704319909727710129554596466676241728491785079555022638777374886403385264543\
027181091791500435861133380655543441728", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              
              RowBox[{"1143304546877596155656984311366256271947869558490029762\
397471129334931502405993014583391287192447925382256409601446771879369017930921\
472681282631258735077558586824216979740047877120", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"2598905917445155732809413726406538170751896658210189643\
570007925173082017846911795034831309312395955065773610265644027665465012614987\
90443493145160561579053567338288404422944418584266649600", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 3|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}], ",", 
   RowBox[{"W210", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W210", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W211", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-4.03\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], -4.031009463263871860883227364816228711116419`16.\
036948281511062*^-16, Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"2.45\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 
              2.447705258363641226409968862928504586526039`15.82029358463754*^\
-16, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[-4.031009463263872*^-16, 2.447705258363641*^-16], "interp" -> 
        InterpretationBox["", 
          Root[
          16428810472523065602338795437903567252796665019705333063693405492580\
1470028558797962357880000 + 
           5756649794818004382055118704218666044552674112665487874971120298374\
04679118565488766242389678133296504656000 # + 
           6808370587910320129701648648065948765648887354341498232046261096016\
65810929210811094817790931301290104157540045588932059600 #^2 - 
           3795448297304024237490443324246088306123029361931025546333635921507\
3603398219681551646147639608933549672212652924116549494559193115849680 #^3 + 
           6375633449844696094019549023293277798179125726883312735844664662214\
998372440531188655811257293161449592437655722652823345908577397325406350705866\
8747947 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
           
           RowBox[{"1642881047252306560233879543790356725279666501970533306369\
34054925801470028558797962357880000", "+", 
             
             RowBox[{"57566497948180043820551187042186660445526741126654878749\
7112029837404679118565488766242389678133296504656000", " ", "#1"}], "+", 
             
             RowBox[{"68083705879103201297016486480659487656488873543414982320\
4626109601665810929210811094817790931301290104157540045588932059600", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             
             RowBox[{"37954482973040242374904433242460883061230293619310255463\
336359215073603398219681551646147639608933549672212652924116549494559193115849\
680", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"63756334498446960940195490232932777981791257268833127358\
446646622149983724405311886558112572931614495924376557226528233459085773973254\
063507058668747947", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 2|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W211", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W211", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W210"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-4.03\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], -4.031009463263871860883227364816228711116419`16.\
036948281511062*^-16, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"2.45\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-16\""}, "Superscript", 
                   SyntaxForm -> SuperscriptBox]}, "RowDefault"], 
                ShowStringCharacters -> False], 
               2.447705258363641226409968862928504586526039`15.82029358463754*\
^-16, Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[-4.031009463263872*^-16, 2.447705258363641*^-16], "interp" -> 
         InterpretationBox["", 
           Root[
           1642881047252306560233879543790356725279666501970533306369340549258\
01470028558797962357880000 + 
            575664979481800438205511870421866604455267411266548787497112029837\
404679118565488766242389678133296504656000 # + 
            680837058791032012970164864806594876564888735434149823204626109601\
665810929210811094817790931301290104157540045588932059600 #^2 - 
            379544829730402423749044332424608830612302936193102554633363592150\
73603398219681551646147639608933549672212652924116549494559193115849680 #^3 + 
            637563344984469609401954902329327779817912572688331273584466466221\
499837244053118865581125729316144959243765572265282334590857739732540635070586\
68747947 #^4& , 2, 0]], "head" -> "Root", "big" -> RowBox[{
            
            RowBox[{"164288104725230656023387954379035672527966650197053330636\
934054925801470028558797962357880000", "+", 
              
              RowBox[{"5756649794818004382055118704218666044552674112665487874\
97112029837404679118565488766242389678133296504656000", " ", "#1"}], "+", 
              
              RowBox[{"6808370587910320129701648648065948765648887354341498232\
04626109601665810929210811094817790931301290104157540045588932059600", " ", 
                SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{
               "37954482973040242374904433242460883061230293619310255463336359\
215073603398219681551646147639608933549672212652924116549494559193115849680", 
                " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"6375633449844696094019549023293277798179125726883312735\
844664662214998372440531188655811257293161449592437655722652823345908577397325\
4063507058668747947", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 2|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}], ",", 
   RowBox[{"W200", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W200", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W201", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"5.13\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], 5.12999427283161072730145539`15.993958268972706*^-12, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"4.19\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 4.19397788313092072045926512`15.906467524601602*^-12, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[5.129994272831611*^-12, 4.193977883130921*^-12], "interp" -> 
        InterpretationBox["", 
          Root[
          87392014297695989582117026328852891691928452404186337966891969608030\
030849935216668132087424310809 - 
           2081614523298180835016870008059091908955622311482176097459543224283\
09648783050718972298682056128051270154126152 # + 
           4626167706850222332107265763332602503075923652716690497774447577894\
80523261788229217724822817198805104291401979150736499496 #^2 - 
           1016630169897373202275509069791741289849215738147627447181762226535\
61670514906423294241323773683928668395156640392043011626943266031808 #^3 + 
           9491930464437913535528224479986171790200275919780644506782523197011\
859219812000010746856003363417551692238541452431173414257271591461724763451968\
 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
           
           RowBox[{"8739201429769598958211702632885289169192845240418633796689\
1969608030030849935216668132087424310809", "-", 
             
             RowBox[{"20816145232981808350168700080590919089556223114821760974\
5954322428309648783050718972298682056128051270154126152", " ", "#1"}], "+", 
             
             RowBox[{"46261677068502223321072657633326025030759236527166904977\
7444757789480523261788229217724822817198805104291401979150736499496", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             
             RowBox[{"10166301698973732022755090697917412898492157381476274471\
817622265356167051490642329424132377368392866839515664039204301162694326603180\
8", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"94919304644379135355282244799861717902002759197806445067\
825231970118592198120000107468560033634175516922385414524311734142572715914617\
24763451968", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 4|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W201", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W201", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W200"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"5.13\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], 5.12999427283161072730145539`15.993958268972706*^-12, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"4.19\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-12\""}, "Superscript", 
                   SyntaxForm -> SuperscriptBox]}, "RowDefault"], 
                ShowStringCharacters -> False], 
               4.19397788313092072045926512`15.906467524601602*^-12, Editable -> 
               False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[5.129994272831611*^-12, 4.193977883130921*^-12], "interp" -> 
         InterpretationBox["", 
           Root[
           8739201429769598958211702632885289169192845240418633796689196960803\
0030849935216668132087424310809 - 
            208161452329818083501687000805909190895562231148217609745954322428\
309648783050718972298682056128051270154126152 # + 
            462616770685022233210726576333260250307592365271669049777444757789\
480523261788229217724822817198805104291401979150736499496 #^2 - 
            101663016989737320227550906979174128984921573814762744718176222653\
561670514906423294241323773683928668395156640392043011626943266031808 #^3 + 
            949193046443791353552822447998617179020027591978064450678252319701\
185921981200001074685600336341755169223854145243117341425727159146172476345196\
8 #^4& , 4, 0]], "head" -> "Root", "big" -> RowBox[{
            
            RowBox[{"873920142976959895821170263288528916919284524041863379668\
91969608030030849935216668132087424310809", "-", 
              
              RowBox[{"2081614523298180835016870008059091908955622311482176097\
45954322428309648783050718972298682056128051270154126152", " ", "#1"}], "+", 
              
              RowBox[{"4626167706850222332107265763332602503075923652716690497\
77444757789480523261788229217724822817198805104291401979150736499496", " ", 
                SuperscriptBox["#1", "2"]}], "-", 
              
              RowBox[{"1016630169897373202275509069791741289849215738147627447\
181762226535616705149064232942413237736839286683951566403920430116269432660318\
08", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"9491930464437913535528224479986171790200275919780644506\
782523197011859219812000010746856003363417551692238541452431173414257271591461\
724763451968", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 4|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}], ",", 
   RowBox[{"W100", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W100", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W101", " ", 
      TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"2.25\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]], 
               "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
               
               TemplateBox[{"\"10\"", "\"-13\""}, "Superscript", SyntaxForm -> 
                SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
             False], 2.2523970041671339877139392`15.796954487620013*^-13, 
            Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"3.99\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]], 
                 "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                 
                 TemplateBox[{"\"10\"", "\"-13\""}, "Superscript", SyntaxForm -> 
                  SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
               False], 3.9870191943648897854931267`16.04495787304439*^-13, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], "approx" -> 
        Complex[2.252397004167134*^-13, -3.98701919436489*^-13], "interp" -> 
        InterpretationBox["", 
          Root[
          87392014297695989582117026328852891691928452404186337966891969608030\
030849935216668132087424310809 - 
           2081614523298180835016870008059091908955622311482176097459543224283\
09648783050718972298682056128051270154126152 # + 
           4626167706850222332107265763332602503075923652716690497774447577894\
80523261788229217724822817198805104291401979150736499496 #^2 - 
           1016630169897373202275509069791741289849215738147627447181762226535\
61670514906423294241323773683928668395156640392043011626943266031808 #^3 + 
           9491930464437913535528224479986171790200275919780644506782523197011\
859219812000010746856003363417551692238541452431173414257271591461724763451968\
 #^4& , 1, 0]], "head" -> "Root", "big" -> RowBox[{
           
           RowBox[{"8739201429769598958211702632885289169192845240418633796689\
1969608030030849935216668132087424310809", "-", 
             
             RowBox[{"20816145232981808350168700080590919089556223114821760974\
5954322428309648783050718972298682056128051270154126152", " ", "#1"}], "+", 
             
             RowBox[{"46261677068502223321072657633326025030759236527166904977\
7444757789480523261788229217724822817198805104291401979150736499496", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             
             RowBox[{"10166301698973732022755090697917412898492157381476274471\
817622265356167051490642329424132377368392866839515664039204301162694326603180\
8", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"94919304644379135355282244799861717902002759197806445067\
825231970118592198120000107468560033634175516922385414524311734142572715914617\
24763451968", " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
        "shortDegree" -> "4", "number" -> 1|>,
       "NumericalApproximationInterp",
       InterpretationFunction->(Slot["interp"]& )]}]}]}], ",", 
   RowBox[{"W101", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W101", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "W100"}], 
      RowBox[{"2", " ", 
       TemplateBox[<|"icon" -> "Root", "small" -> RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"2.25\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-13\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
              False], 2.2523970041671339877139392`15.796954487620013*^-13, 
             Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"3.99\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-13\""}, "Superscript", 
                   SyntaxForm -> SuperscriptBox]}, "RowDefault"], 
                ShowStringCharacters -> False], 
               3.9870191943648897854931267`16.04495787304439*^-13, Editable -> 
               False], " ", "\[ImaginaryI]"}]}], "approx" -> 
         Complex[2.252397004167134*^-13, -3.98701919436489*^-13], "interp" -> 
         InterpretationBox["", 
           Root[
           8739201429769598958211702632885289169192845240418633796689196960803\
0030849935216668132087424310809 - 
            208161452329818083501687000805909190895562231148217609745954322428\
309648783050718972298682056128051270154126152 # + 
            462616770685022233210726576333260250307592365271669049777444757789\
480523261788229217724822817198805104291401979150736499496 #^2 - 
            101663016989737320227550906979174128984921573814762744718176222653\
561670514906423294241323773683928668395156640392043011626943266031808 #^3 + 
            949193046443791353552822447998617179020027591978064450678252319701\
185921981200001074685600336341755169223854145243117341425727159146172476345196\
8 #^4& , 1, 0]], "head" -> "Root", "big" -> RowBox[{
            
            RowBox[{"873920142976959895821170263288528916919284524041863379668\
91969608030030849935216668132087424310809", "-", 
              
              RowBox[{"2081614523298180835016870008059091908955622311482176097\
45954322428309648783050718972298682056128051270154126152", " ", "#1"}], "+", 
              
              RowBox[{"4626167706850222332107265763332602503075923652716690497\
77444757789480523261788229217724822817198805104291401979150736499496", " ", 
                SuperscriptBox["#1", "2"]}], "-", 
              
              RowBox[{"1016630169897373202275509069791741289849215738147627447\
181762226535616705149064232942413237736839286683951566403920430116269432660318\
08", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              
              RowBox[{"9491930464437913535528224479986171790200275919780644506\
782523197011859219812000010746856003363417551692238541452431173414257271591461\
724763451968", " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], "degree" -> "4", 
         "shortDegree" -> "4", "number" -> 1|>,
        "NumericalApproximationInterp",
        InterpretationFunction->(Slot["interp"]& )]}]]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.997882625416328*^9, 3.997885124978451*^9, 3.997887169830764*^9, 
   3.997888458875667*^9, 3.9978890217907343`*^9, 3.997889836040454*^9, 
   3.997890496491518*^9, 3.997891162780183*^9, 3.997891265738636*^9, 
   3.997891745663875*^9, 3.9978945455585213`*^9, 3.997895905706635*^9, 
   3.997896895758128*^9, 3.997897091907885*^9, 3.997897268623258*^9, 
   3.9978976368670053`*^9, 3.997897831906904*^9, {3.997897872638345*^9, 
   3.997897899180031*^9}, 3.997897930028592*^9, 3.9979774376730747`*^9, 
   3.999675880049013*^9, 3.999859501633556*^9, 3.999951603616158*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"4fe40d93-5e08-4051-a036-f40e6aaa4bea"]
}, Open  ]],

Cell[TextData[StyleBox["We will scale the variables so that the action is \
nice and recompute the action.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9978990239168577`*^9, 3.997899057877267*^9}, {
  3.999675986589981*^9, 
  3.999675986785687*^9}},ExpressionUUID->"54aee824-c6fe-4129-b337-\
cf693e4f0d9a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coverpts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"correction", "=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "199009682396251747797150512"}], "+", 
        RowBox[{"371339143429772284736489469", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], 
       "157695186286885489382667024936997784830240063338833033"], ")"}], "^", 
     
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "coverpts", "]"}], "<", "180"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Length", "[", "coverpts", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut1", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "1000", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut2", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "1000", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"EqsFPP", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Y0", "==", "1"}], ",", 
             RowBox[{"cut1", "==", "0"}], ",", 
             RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "200"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "9"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fr", "=", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"EqsFPP", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Y0", "-", "1"}], ",", "cut1", ",", "cut2"}], "}"}]}],
              "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Ys", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Ys", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], "/.", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
            RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
            RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
            RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
         RowBox[{"neqs", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W200"}], "==", 
              RowBox[{"(", "W100W200", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W110", " ", "W220"}], "==", 
              RowBox[{"(", "W220W110", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W020", " ", "W010"}], "==", 
              RowBox[{"(", "W020W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W120", " ", "W210"}], "==", 
              RowBox[{"(", "W120W210", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W110", " ", "W110", " ", "W010"}], "==", 
              RowBox[{"(", "W100W110W110W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W100", " ", "W110", " ", "W020"}], "==", 
              RowBox[{"(", "W100W100W110W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W200", " ", "W210", " ", "W020"}], "==", 
              RowBox[{"(", "W200W200W210W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W210", " ", "W210", " ", "W010"}], "==", 
              RowBox[{"(", "W200W210W210W010", ")"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W001", " ", "W001"}], "==", 
              RowBox[{"correction", " ", "eqsnrc"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W021", " ", "W011"}], "==", 
              RowBox[{"correction", 
               RowBox[{"(", "W021W011", ")"}]}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W221", " ", "W001", " ", "W220", " ", "W220"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "6", "]"}], "]"}], "correction", " ", 
               "W221W001W220W220"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W101", " ", "W001", " ", "W100", " ", "W100"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "correction", " ", 
               "W101W001W100W100"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W201", " ", "W001", " ", "W200", " ", "W200"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "correction", " ", 
               "W201W001W200W200"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W211", " ", "W001", " ", "W210", " ", "W210"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "correction", " ", 
               "W211W001W210W210"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W011", " ", "W001", " ", "W010", " ", "W010"}], "==", 
              RowBox[{"correction", " ", "W011W001W010W010"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W111", " ", "W001", " ", "W110", " ", "W110"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "correction", " ", 
               "W111W001W110W110"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W121", " ", "W001", " ", "W120", " ", "W120"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "correction", " ", 
               "W121W001W120W120"}]}], "/.", "fr"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"coverpts", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"NSolve", "[", "neqs", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "fr"}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coverpts", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "coverpts", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W00", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqs2", "=", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"ns", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
     "Mon2W00"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "weight", " ", "00", " ", "part"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inv", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ws", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{
         RowBox[{"wtsW", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], " ", 
       RowBox[{"Ws", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
      "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eqs2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.", 
        "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{"neweqs1", ",", 
   RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eqs2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
      "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eqs2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.", 
        "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{"neweqs3", ",", 
   RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"neweqs2", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eqs2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", "firstrules"}], ")"}], " ", 
       "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eqs2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", "firstrules"}], ")"}], "/.",
          "inv"}], ")"}]}], ",", "Ws"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"eqs2", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "the", " ", "odd", " ", "one"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"neweqs2", "=", 
   RowBox[{"neweqs2", "-", 
    RowBox[{"2", 
     RowBox[{"eqs2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"neweqs2", ",", 
    RowBox[{"W011", " ", "W020"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "means", " ", "that", " ", "the", " ", "coefficients", " ", 
    "need", " ", "to", " ", "be", " ", "0"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs1", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs3", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"neweqs2", ",", 
            RowBox[{"Mon2W00", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mon2W00", "]"}]}], "}"}]}], "]"}]}], "]"}],
      ",", "5000"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sols", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W01", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1500"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs01", "=", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"ns", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1500"}], ")"}]}]}], "]"}], ",", "4"}], "]"}], ".", 
       "Mon2W01"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", "8"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"extraeeqs", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"eqs01", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs01", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", "firstrules"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "m", "]"}], "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{"MatrixRank", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"extraeeqs", ",", 
                RowBox[{"Mon2W01", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Mon2W01", "]"}]}], "}"}]}], "]"}], 
            "]"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "C10", ",", "C11", ",", "C12", ",", "C21", ",", "C22", ",", "C20"}], 
    "}"}], "/.", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"goodaction", "=", 
  RowBox[{"firstrules", "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "C10", ",", "C11", ",", "C12", ",", "C20", ",", "C21", ",", "C22"}], 
        "}"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "->", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.997899075756875*^9, 3.997899228667239*^9}, {
  3.9978992821212378`*^9, 3.9978993039629173`*^9}, {3.997899717626459*^9, 
  3.9978997223232594`*^9}, {3.997899759104351*^9, 3.9978997600685453`*^9}, {
  3.9979776664710903`*^9, 3.9979776734171467`*^9}, {3.9979839335338497`*^9, 
  3.9979839344846087`*^9}, {3.999676059775544*^9, 3.999676062903366*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"e3d0c9c4-6ae5-4bac-bfae-4214af4db788"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999516038969793`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"e6066426-2f39-4f1c-9276-753ae81195e0"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999951756995167*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"8fa151d4-51f5-4646-9d9b-01fc447fb524"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999951907676857*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"53b3303c-bf51-4de5-a978-0e6dd732fb04"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952066483655*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"013d8096-2246-4a8b-9374-94943be8e3b0"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952219837978*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"ef58de10-0b91-48e7-a536-7fc800a2e170"],

Cell[BoxData["45"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952379079219*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"e7726f4b-7352-4ca3-a898-24e2d9238a7f"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999525353862658`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"db50ede3-55db-4aee-96e3-5562fc8f23f9"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952682630746*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"c1b0662a-c807-491d-b48f-9b8b38be9151"],

Cell[BoxData["72"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952841530892*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"3bdb93a1-c108-4362-9c82-711013a8ac96"],

Cell[BoxData["81"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999952991024887*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"23ebef3e-c559-47c1-8235-a60ae6860562"],

Cell[BoxData["90"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999953144076849*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"6ddf0f22-6f08-4c0f-9673-e4bf57ee3717"],

Cell[BoxData["99"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999953305676167*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"a86a5009-d6ad-4036-94ab-f03dfcf07b6c"],

Cell[BoxData["108"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999953463097762*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"46a90361-7f02-4835-a267-2503f483da9a"],

Cell[BoxData["117"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999953618080076*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"d323edb6-7b29-49d0-8b6e-d8b4d58e7e51"],

Cell[BoxData["126"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999537832268887`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"981cd31d-dce5-445b-8a97-5c4af7be281d"],

Cell[BoxData["135"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999539425207644`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"d2dd751e-10e2-4b2e-9d63-fb66b498d4ac"],

Cell[BoxData["144"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999540988053303`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"01c41aa5-0f96-4278-9123-8bd6de500442"],

Cell[BoxData["153"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954253193589*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"3e284598-e784-4243-9692-0374c514d156"],

Cell[BoxData["162"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954411209632*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"d81741b3-a46a-46ac-bf27-e5a8b79268e2"],

Cell[BoxData["171"], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999545668852377`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"8890f59d-5824-4a94-ac68-539b853c51fa"]
}, Open  ]],

Cell[BoxData["180"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954730138896*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"5d04e312-cce5-43d4-a678-0c020a28f783"],

Cell[BoxData["1964.8155218059594`"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954730168067*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"30f91981-dbcb-4ad2-901b-63eb16dd6fbd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954732712772*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"5d616a2c-76bc-4dc6-82c4-c599c826ac84"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954732714579*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"31258a2e-cd0e-48c5-8503-ee255f5cf986"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954732718677*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"1c93b2f4-9582-4793-a93e-b6e8bd235a5d"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954732791863*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"31173c96-0041-478c-9985-9ab9ddd65622"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954735277154*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"c9479e70-f33e-4860-a91a-6ad051f7622f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954735349306*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"32743cc4-1505-49ab-a50c-193a7410fe03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954735352412*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"88df496a-fc7f-4e0e-88a9-87bfe5a5a73e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954735376731*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"c5f49d96-9d04-4da7-9790-720b4dc6fe6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999547354511337`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"5811d148-6c87-4928-bd19-cf34b4d76ba5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.99995473545264*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"3d0fa692-1384-4cec-9d4f-74d8a4299b89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.9999547355052767`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"5ec04b34-9f9b-43d1-862b-7d7289227b61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.997899307542419*^9, 3.997899745418159*^9, 
  3.997977675157789*^9, 3.997983935413082*^9, 3.9996759942069073`*^9, 
  3.9996760634875803`*^9, 3.9997153537980947`*^9, 3.9998595048285093`*^9, 
  3.999954735510003*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"ed415129-aada-4494-bbf9-5b2cf9711f3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954735629406*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"a2781a12-7353-40d5-b329-022c1f731ae6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W110", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W110", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W111"}]}]}], ",", 
   RowBox[{"W111", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W110"}], "-", 
     FractionBox["W111", "2"]}]}], ",", 
   RowBox[{"W120", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W120", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W121"}]}]}], ",", 
   RowBox[{"W121", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W120"}], "-", 
     FractionBox["W121", "2"]}]}], ",", 
   RowBox[{"W220", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W220", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W221"}]}]}], ",", 
   RowBox[{"W221", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W220"}], "-", 
     FractionBox["W221", "2"]}]}], ",", 
   RowBox[{"W210", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W210", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W211"}]}]}], ",", 
   RowBox[{"W211", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W210"}], "-", 
     FractionBox["W211", "2"]}]}], ",", 
   RowBox[{"W200", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W200", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W201"}]}]}], ",", 
   RowBox[{"W201", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W200"}], "-", 
     FractionBox["W201", "2"]}]}], ",", 
   RowBox[{"W100", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["W100", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W101"}]}]}], ",", 
   RowBox[{"W101", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "W100"}], "-", 
     FractionBox["W101", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9978996203271017`*^9, 3.997900050559073*^9, 
  3.9979819973548937`*^9, 3.9979879115596333`*^9, 3.999676038840979*^9, 
  3.999696583525942*^9, 3.999718437269696*^9, 3.99986263449831*^9, 
  3.999954735637474*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"08fe3e12-7d5d-4980-8150-477193718942"]
}, Open  ]],

Cell[TextData[StyleBox["We will get straight to computing invariants. We will \
write the code to find equations of curves through a point on eqsnrc=0 to \
second order.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.997898943132612*^9, 3.9978989868574142`*^9}, {
   3.997900248293695*^9, 3.997900251327073*^9}, {3.999676024325438*^9, 
   3.999676031926134*^9}, {3.999676653213047*^9, 3.9996766538671*^9}, {
   3.999678384462432*^9, 3.999678408936164*^9}, 
   3.999678455000023*^9},ExpressionUUID->"c94f3c68-fdcb-45df-b4f0-\
e85f0ac86cc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "first", " ", "we", " ", "want", " ", "convenient", " ", "equations", " ", 
    "of", " ", "that", " ", "curve"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ptscurve", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numcuts", "=", "1"}], ",", 
      RowBox[{"numcuts", "<=", "5"}], ",", 
      RowBox[{"numcuts", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "numcuts", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"randomcut", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"RandomInteger", "[", "100", "]"}], 
           RowBox[{"Ys", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"EqsFPP", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Y0", "==", "1"}], ",", 
              RowBox[{"0", "==", "randomcut"}], ",", " ", 
              RowBox[{"0", "==", " ", "eqsnrc"}]}], "}"}]}], "]"}], ",", 
          "500"}], "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"needed", " ", "that", " ", "precision"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"ptscurve", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"ptscurve", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"sols", "[", 
             RowBox[{"[", 
              RowBox[{"2", "n"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mon2Y", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Mon2Y", "/.", "ptscurve"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"acc", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rr", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"ns", ",", 
       RowBox[{"Tolerance", "->", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rrexact", "=", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"Re", "[", "rr", "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "1"}], 
       "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "rr", "]"}], "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "1"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqscurve", "=", 
     RowBox[{"rrexact", ".", "Mon2Y"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"eqscurve", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "28"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "eqscurve", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnknownCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<u\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ptsW001", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"numcuts", "=", "1"}], ",", 
     RowBox[{"numcuts", "<=", "10"}], ",", 
     RowBox[{"numcuts", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "numcuts", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"randomcut", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "100", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"eqscurve", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "28"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Y0", "==", "1"}], ",", 
             RowBox[{"0", "==", "randomcut"}]}], "}"}]}], "]"}], ",", 
         "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<=", "9"}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pt", "=", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ptt", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Y0", "->", "1"}], ",", 
            RowBox[{"Y1", "->", 
             RowBox[{"(", 
              RowBox[{"Y1", "/.", "pt"}], ")"}]}], ",", 
            RowBox[{"Y2", "->", 
             RowBox[{"t", "+", 
              RowBox[{"(", 
               RowBox[{"Y2", "/.", "pt"}], ")"}]}]}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"m", "=", "4"}], ",", 
           RowBox[{"m", "<=", "10"}], ",", 
           RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"ptt", ",", 
              RowBox[{
               RowBox[{"Ys", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "->", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ys", "[", 
                   RowBox[{"[", "m", "]"}], "]"}], "/.", "pt"}], ")"}], " ", 
                "+", " ", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"2", "m"}], "-", "7"}], "]"}], "]"}], " ", "t"}], 
                " ", "+", " ", 
                RowBox[{
                 RowBox[{"UnknownCoeffs", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"2", "m"}], "-", "6"}], "]"}], "]"}], " ", 
                 RowBox[{"t", "^", "2"}]}]}]}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqs1", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqs2", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"m", "=", "1"}], ",", 
           RowBox[{"m", "<=", "7"}], ",", 
           RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"eqptt", "=", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EqsFPP", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "/.", "ptt"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"eqs1", ",", 
              RowBox[{"0", "==", 
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{"eqptt", ",", 
                 RowBox[{"{", 
                  RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"eqs2", ",", 
              RowBox[{"0", "==", 
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{"eqptt", ",", 
                 RowBox[{"{", 
                  RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"solptt1", "=", 
          RowBox[{"Solve", "[", "eqs1", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"solptt2", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{"eqs2", "/.", 
            RowBox[{"solptt1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pttsolved", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ptt", "/.", "solptt2"}], ")"}], "/.", "solptt1"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"ptsW001", ",", "pttsolved"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.997900353104106*^9, 3.997900461905476*^9}, {
   3.9979004926587563`*^9, 3.99790053873912*^9}, {3.997904958420781*^9, 
   3.997904975737072*^9}, {3.997908662198552*^9, 3.997908700113307*^9}, {
   3.9979087974734497`*^9, 3.997908848339032*^9}, {3.997908891594166*^9, 
   3.99790889316094*^9}, 3.9979095770030327`*^9, {3.999678440393293*^9, 
   3.999678485465643*^9}, {3.999860478643363*^9, 3.999860479218175*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"bbdd9077-ffb0-49ba-819b-02e611122bcd"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999954735773559*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"8e7507a5-fa66-48bc-a2e4-a6498689ce44"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999547743020983`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"54903428-5919-4cc2-8261-48ddfbcc5442"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999954812369063*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"af29e1f5-5bdd-48ae-84cc-5d6b27f47f01"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999954851146975*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"c7c71b02-7a93-46f8-8a16-739752703147"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999548892775373`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"10e11d66-8dd7-4b50-9243-07f209b30561"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "19840", ",", "19816", ",", "19480", ",", "19560", ",", "19496", ",", 
   "19424", ",", "19296", ",", "19360", ",", "19368", ",", "19240", ",", 
   "19864", ",", "19520", ",", "19552", ",", "19512", ",", "19448", ",", 
   "19320", ",", "19408", ",", "19384", ",", "19288", ",", "19344", ",", 
   "19272", ",", "19264", ",", "19216", ",", "19184", ",", "19224", ",", 
   "19264", ",", "19104", ",", "19312"}], "}"}]], "Output",
 CellChangeTimes->{3.99790893068962*^9, 3.997910145256639*^9, 
  3.999696779413476*^9, 3.999862828371491*^9, 3.999863462383484*^9, 
  3.999954932373904*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"b047e8c2-1051-434b-aa34-9d5bd12a12b3"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.99790893068962*^9, 3.997910145256639*^9, 
  3.999696779413476*^9, 3.999862828371491*^9, 3.999863462383484*^9, 
  3.9999549323821917`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"5eeed0b4-22dc-49ee-9b53-af1b12ed12c2"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999954932384672*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"d6599062-9bda-474a-b644-b586ad00b89f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.99995496005718*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"e44032ba-39a1-4149-9be5-05c715cbc84c"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999549804895573`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"5dfa371e-07ed-4a5a-86f2-2e52fb987a10"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999550016427717`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"86fbb8bd-cba4-430c-8ccd-175bc7f40247"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999955022328492*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"2b039b3b-dd6b-4134-af0c-f27382eee59c"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999955043377008*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"7d0baf65-5fb8-460a-bf35-17d91fcf9127"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.99995506455451*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"7df1f351-f9ee-4004-a279-370d90d5ec6e"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999550861691628`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"c2cc57cb-deb9-4f51-9261-82cddbb1c8e5"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.999955106589344*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"c2649049-ec2c-4712-9491-7e3b833e28a9"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.997908930697299*^9, 3.9979101452628393`*^9, 
  3.999696588737451*^9, 3.999862639867572*^9, 3.999863269923768*^9, 
  3.9999551272280073`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"56efe6ba-5cda-423a-90e2-8703dc24531a"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we will use this info to construct points on the \
W001=0 on the cover.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.999678622818294*^9, 
  3.999678640835679*^9}},ExpressionUUID->"61d92383-d7fd-430a-bb18-\
13f01c47a926"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptsW001cover", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "300"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<=", 
        RowBox[{"Length", "[", "ptsW001", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"l", ",", "20"}], "]"}], "==", "3"}], ",", 
          RowBox[{"Print", "[", "l", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ptsW001", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", 
          RowBox[{"t", "->", "0"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"correction", "=", 
         RowBox[{
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "199009682396251747797150512"}], "+", 
             RowBox[{"371339143429772284736489469", " ", "\[ImaginaryI]", " ", 
              SqrtBox["2"]}]}], 
            "157695186286885489382667024936997784830240063338833033"], ")"}], 
          "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"scale", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"correction", " ", "eqsnrc"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"ptsW001", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"neqs", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"W100", " ", "W200"}], "==", 
             RowBox[{"(", "W100W200", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W110", " ", "W220"}], "==", 
             RowBox[{"(", "W220W110", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W020", " ", "W010"}], "==", 
             RowBox[{"(", "W020W010", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W120", " ", "W210"}], "==", 
             RowBox[{"(", "W120W210", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W100", " ", "W110", " ", "W110", " ", "W010"}], "==", 
             RowBox[{"(", "W100W110W110W010", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W100", " ", "W100", " ", "W110", " ", "W020"}], "==", 
             RowBox[{"(", "W100W100W110W020", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W200", " ", "W200", " ", "W210", " ", "W020"}], "==", 
             RowBox[{"(", "W200W200W210W020", ")"}]}], "/.", "p"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W200", " ", "W210", " ", "W210", " ", "W010"}], "==", 
             RowBox[{"(", "W200W210W210W010", ")"}]}], "/.", "p"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"W021", "  ", "W011"}], "==", 
             RowBox[{"correction", 
              RowBox[{"(", "W021W011", ")"}]}]}], "/.", "p"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W221", "  ", "scale", " ", "W220", " ", "W220"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W221W001W220W220", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W101", " ", "scale", " ", "W100", " ", "W100"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "correction", "  ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W101W001W100W100", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W201", "  ", "scale", " ", "W200", " ", "W200"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W201W001W200W200", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W211", "  ", "scale", " ", "W210", " ", "W210"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W211W001W210W210", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W011", "  ", "scale", " ", "W010", " ", "W010"}], "==", 
            RowBox[{"correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W011W001W010W010", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W111", " ", "scale", " ", "W110", " ", "W110"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W111W001W110W110", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"W121", "  ", "scale", " ", "W120", " ", "W120"}], "==", 
            RowBox[{
             RowBox[{"cvalues", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "correction", " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"W121W001W120W120", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ptsW001", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], 
          "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt", "=", 
         RowBox[{
          RowBox[{"NSolve", "[", "neqs", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"pt", ",", 
          RowBox[{"W001", "->", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ptsW001cover", ",", "pt"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", 
    RowBox[{"check", " ", "--"}], " ", "passed"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W01", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", ".", "Mon2W01"}], "/.", 
  RowBox[{"ptsW001cover", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Mon2W00", "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", ".", "Mon2W00"}], "/.", 
  RowBox[{"ptsW001cover", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9979095809036083`*^9, {3.997909622859888*^9, 3.997909635296342*^9}, {
   3.99790984660493*^9, 3.9979099849694*^9}, {3.997910077249737*^9, 
   3.9979101027162046`*^9}, {3.997910156887641*^9, 3.997910172970558*^9}, {
   3.999678604840584*^9, 3.9996786056486273`*^9}, {3.9996786433283587`*^9, 
   3.999678644520688*^9}, {3.9996977162655373`*^9, 3.9996977271299133`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"744268ed-214d-497a-ab39-54e7b671f100"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.999697745113884*^9, 3.999863693426461*^9, 
  3.9999551639466753`*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"75ee0976-b9b5-4e41-bcc1-f1ab0fc96113"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.999697745113884*^9, 3.999863693426461*^9, 
  3.9999552961884737`*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"db47d336-93e2-41f0-b169-259e811e446a"],

Cell[BoxData["43"], "Print",
 CellChangeTimes->{3.999697745113884*^9, 3.999863693426461*^9, 
  3.999955428281053*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"02e1d02c-f83f-4864-9197-893a8ab085c7"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.999697745113884*^9, 3.999863693426461*^9, 
  3.9999574519095*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"88995a9e-5c4c-4c2d-981a-c1c0f4d756a8"],

Cell[BoxData["83"], "Print",
 CellChangeTimes->{3.999697745113884*^9, 3.999863693426461*^9, 
  3.999957585681245*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"b5e2a692-55f3-4c06-8001-80e9a9083838"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``1916.4486570685704", "+", 
    RowBox[{"0``1916.4164580042152", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``1916.839030513308", "+", 
    RowBox[{"0``1916.8196969848402", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``1916.8664774147176", "+", 
    RowBox[{"0``1916.8273185083974", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.999697677758198*^9, 3.999698380646085*^9, 
  3.999864286323847*^9, 3.9999576392800913`*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"546b9397-8d62-4f30-acb1-bbe2663873be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``1915.5737151026435", "+", 
    RowBox[{"0``1915.637511418412", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``1915.8855166869032", "+", 
    RowBox[{"0``1915.8905485230694", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``1915.9515967438965", "+", 
    RowBox[{"0``1915.9455218951157", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.999697677758198*^9, 3.999698380646085*^9, 
  3.999864286323847*^9, 3.9999576414923553`*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"48846460-fc40-4bb5-a867-5a9222b97d67"]
}, Open  ]],

Cell[TextData[StyleBox["Let\[CloseCurlyQuote]s construct the action of the \
second C3 times S3 on W-s.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.997949283470619*^9, 
  3.99794932920592*^9}},ExpressionUUID->"cdd33ab6-0cdc-4ff9-83ab-\
ee34e1f6fd58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3action", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"w", "^", 
          RowBox[{"(", 
           RowBox[{"i", " ", 
            RowBox[{
             RowBox[{"wtsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C3S3action", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "->", 
        RowBox[{"Ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "goodaction", ",", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ws", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "goodaction"}], ")"}], "/.",
            "goodaction"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"totalaction", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "3"}], ",", 
    RowBox[{"k", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "<=", "3"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"totalaction", ",", "\[IndentingNewLine]", 
         RowBox[{"Simplify", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Ws", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "->", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Ws", "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "/.", 
                 RowBox[{"C3action", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "/.", 
               RowBox[{"C3S3action", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"totalaction", ",", "\[IndentingNewLine]", 
         RowBox[{"Simplify", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Ws", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "->", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ws", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                   RowBox[{"C3action", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "/.", 
                 RowBox[{"C3S3action", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}], "/.", "inv"}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.997949377345335*^9, 3.997949572270855*^9}, {
  3.997949741524173*^9, 3.997949931811195*^9}, {3.997959410798162*^9, 
  3.997959445810443*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"54ff6c9b-0ca6-49a7-b0ff-4a0e83359d32"],

Cell[TextData[StyleBox["We want to compute the expressions of the form \
(antiinvariant cubic/W001) where the antiinvariant cubic vanishes on W001=0. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.9979721619947233`*^9, {3.999698398259493*^9, 
   3.9996983985070267`*^9}},ExpressionUUID->"db156449-d4fd-49ca-9ad0-\
f54d33fd7035"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"somecoverpts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coverpts", "[", 
      RowBox[{"[", "k", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sign", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"W001", "/.", "totalaction"}], ")"}], "/", "W001"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons3W", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Ws", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Ws", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "17"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons3Wanti", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Mons3Wanti", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "18"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sign", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"Mons3W", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "/.", " ", 
          RowBox[{"totalaction", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "Mons3W", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Mons3Wanti", "/.", "somecoverpts"}], ",", "100"}], "]"}], "]"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Mons3Wanti", "/.", "ptsW001cover"}], ",", "100"}], "]"}], "]"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodMons3anti", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"rk", "<", "28"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Append", "[", 
            RowBox[{"values", ",", 
             RowBox[{
              RowBox[{"Mons3Wanti", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], 
            "]"}], ",", "100"}], "]"}], "]"}], ">", "rk"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", 
          RowBox[{
           RowBox[{"Mons3Wanti", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"GoodMons3anti", ",", 
          RowBox[{"Mons3Wanti", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Mons2W", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ws", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Ws", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "17"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons2WAveraged", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Mons2WAveraged", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "18"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mons2W", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
          RowBox[{"totalaction", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "Mons2W", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"Mons2WAveraged", "/.", "somecoverpts"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodMons2Ave", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"k", "=", 
    RowBox[{"Length", "[", "Mons2WAveraged", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"working", " ", "backwards", " ", "to", " ", "include", " ", 
    RowBox[{"W001", "^", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"rk", "<", "8"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Append", "[", 
         RowBox[{"values", ",", 
          RowBox[{
           RowBox[{"Mons2WAveraged", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}], 
        "]"}], ">", "rk"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"values", ",", 
         RowBox[{
          RowBox[{"Mons2WAveraged", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"GoodMons2Ave", ",", 
         RowBox[{"Mons2WAveraged", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"k", "--"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodMons2Ave", "=", 
   RowBox[{"Simplify", "[", "GoodMons2Ave", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"GoodMons3anti", "/.", "ptsW001cover"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"acc", "=", 
  RowBox[{"Round", "[", 
   RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rrexactanti", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"rr", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "5"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rrexactanti", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ".", "GoodMons3anti"}], ")"}], 
         "/", "W001"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
      "GoodMons2Ave"}], "]"}], "/.", "somecoverpts"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", 
    RowBox[{"check", " ", "--"}], " ", "want", " ", 
    RowBox[{"10", " ", "--"}], "  ", "passed"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.997972305515155*^9, 3.997972341849392*^9}, {
  3.997972372946286*^9, 3.997972474075945*^9}, {3.997993975573244*^9, 
  3.997994011388891*^9}, {3.997995241116974*^9, 3.9979952776673803`*^9}, {
  3.997995382870472*^9, 3.997995383518778*^9}, {3.9979954577335443`*^9, 
  3.997995460115744*^9}, {3.999863301115572*^9, 3.999863309723489*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"1002dd6f-a258-41c9-8958-ca1cdfe93eac"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.999864312531228*^9, 3.999957665738793*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"ea444c27-7372-424e-8f5a-02c69e9605bd"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.999864312531228*^9, 3.999957711403207*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"40fdfb55-0bf0-4074-8f77-6395b8d879af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["W001", "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["W200", "2"]}], "+", 
      SuperscriptBox["W201", "2"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W100"}], " ", "W200"}], "+", 
      RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["W100", "2"]}], "+", 
      SuperscriptBox["W101", "2"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W120"}], " ", "W210"}], "+", 
      RowBox[{"W121", " ", "W211"}]}], ")"}]}], ",", 
   RowBox[{"W011", " ", "W021"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W110"}], " ", "W120"}], "+", 
      RowBox[{"W111", " ", "W121"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W210"}], " ", "W220"}], "+", 
      RowBox[{"W211", " ", "W221"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.999864312531228*^9, 3.999957745010038*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"2d0eeddd-4e3a-4b80-9c61-9c03ba0256c9"],

Cell[BoxData["1902"], "Output",
 CellChangeTimes->{3.999864312531228*^9, 3.9999577484245358`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"2cff671d-c836-4cc5-b077-b57b0945b43e"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.999864312531228*^9, 3.999957752234618*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"97adb124-a4c7-489b-ae56-d1fc73299caa"]
}, Open  ]],

Cell[TextData[StyleBox["We now want to pick ten-dimensional subspace of \
section that is Galois invariant. We know that the Galois action switches \
W_1ij and W_2ij.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.998035395665688*^9, 3.998035399864152*^9}, {
  3.998035531832796*^9, 3.998035556486476*^9}, {3.9980361485198383`*^9, 
  3.998036170953435*^9}, {3.999698410876575*^9, 
  3.999698411106735*^9}},ExpressionUUID->"a9ea8e4d-6445-420a-acfc-\
f592bd2c41d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"try1", "=", 
   RowBox[{"rrexactanti", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"try2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"conj", "[", 
      RowBox[{"try1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "28"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConjW", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W220", "->", "W120"}], ",", 
     RowBox[{"W110", "->", "W210"}], ",", 
     RowBox[{"W120", "->", "W220"}], ",", 
     RowBox[{"W210", "->", "W110"}], ",", 
     RowBox[{"W100", "->", "W200"}], ",", 
     RowBox[{"W200", "->", "W100"}], ",", 
     RowBox[{"W221", "->", "W121"}], ",", 
     RowBox[{"W111", "->", "W211"}], ",", 
     RowBox[{"W121", "->", "W221"}], ",", 
     RowBox[{"W211", "->", "W111"}], ",", 
     RowBox[{"W101", "->", "W201"}], ",", 
     RowBox[{"W201", "->", "W101"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"TenSections", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W001", "^", "2"}], ",", " ", 
      RowBox[{"W011", " ", "W021"}], ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W120"}], " ", "W210"}], "+", 
          RowBox[{"W121", " ", "W211"}]}], ")"}]}], "+", " ", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W220"}], " ", "W110"}], "+", 
          RowBox[{"W221", " ", "W111"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W100"}], " ", "W200"}], "+", 
         RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"this", " ", "is", " ", "wt0", " ", "part"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W200", "2"]}], "+", 
         SuperscriptBox["W201", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W210"}], " ", "W220"}], "+", 
         RowBox[{"W211", " ", "W221"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "W001"}], ")"}], 
       RowBox[{"try1", ".", "GoodMons3anti"}]}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"weight", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W100", "2"]}], "+", 
         SuperscriptBox["W101", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W110"}], " ", "W120"}], "+", 
         RowBox[{"W111", " ", "W121"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "W001"}], ")"}], 
        RowBox[{"try2", ".", "GoodMons3anti"}]}], "/.", "ConjW"}]}], "  ", 
     RowBox[{"(*", " ", 
      RowBox[{"weight", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "computing", " ", "relations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
     ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QtoW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Qs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"TenSections", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wtsQ", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "2", ",", "2"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mon3Q", "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"Qs", "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsnew", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"wt", "=", "0"}], ",", 
   RowBox[{"wt", "<=", "2"}], ",", 
   RowBox[{"wt", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<wt=\>\"", ",", "wt"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"goodmons", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "Mon3Q", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"wtsQ", "[", 
               RowBox[{"[", "l", "]"}], "]"}], " ", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Mon3Q", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"Qs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
          "]"}], "==", "wt"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"goodmons", ",", 
           RowBox[{"Mon3Q", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ns", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{
       RowBox[{"goodmons", "/.", "QtoW"}], "/.", "coverpts"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"acc", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<acc=\>\"", ",", "acc", ",", "\"\< length[ns]=\>\"", ",", " ", 
      RowBox[{"Length", "[", "ns", "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rr", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"ns", ",", 
       RowBox[{"Tolerance", "->", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "ns", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{"rrexact", "=", 
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"rr", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
           "2"}], "]"}], "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "2"}], "]"}], 
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Im", "[", 
                RowBox[{"rr", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "]"}], "/", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", 
            "2"}], "]"}]}]}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqsnew", ",", 
         RowBox[{"rrexact", ".", "goodmons"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<equations computed: \>\"", ",", 
      RowBox[{"Length", "[", "eqsnew", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.998034438447598*^9, 3.9980344635896053`*^9}, {
   3.998034505880126*^9, 3.998034524478978*^9}, {3.998034557946138*^9, 
   3.998034664859592*^9}, 3.99803469533733*^9, {3.998035300437389*^9, 
   3.998035309315125*^9}, {3.9980357424215317`*^9, 3.998035779438616*^9}, {
   3.9980359341218147`*^9, 3.998035946402734*^9}, {3.9980360131013536`*^9, 
   3.99803609574708*^9}, {3.998036481897311*^9, 3.998036569031846*^9}, {
   3.998036602428625*^9, 3.9980366297046003`*^9}, {3.998036777351811*^9, 
   3.998036828997036*^9}, {3.9980370282202673`*^9, 3.998037213485196*^9}, {
   3.998037282529187*^9, 3.9980373083304443`*^9}, {3.998037344647859*^9, 
   3.9980373698014*^9}, {3.998037412728112*^9, 3.998037413513155*^9}, {
   3.998037470843569*^9, 3.9980376325742683`*^9}, {3.9980424780244083`*^9, 
   3.9980424930979557`*^9}, {3.999715118140329*^9, 3.9997151270655327`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"e8e748f9-fce3-4203-8822-0e9d48035136"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["wt=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957752735606*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"518409e6-a2ab-4c1d-9e57-f9125427cee8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc=\"\>", "\[InvisibleSpace]", "1978", 
   "\[InvisibleSpace]", "\<\" length[ns]=\"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["acc=", 1978, " length[ns]=", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957820099186*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"b66b46e0-4930-428c-b605-2f8c99712e20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["wt=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957820104117*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"b1b03f78-5d94-4847-a79a-c5e0b5ec7df8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc=\"\>", "\[InvisibleSpace]", "1978", 
   "\[InvisibleSpace]", "\<\" length[ns]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc=", 1978, " length[ns]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957883835742*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"9480a21c-b90b-4194-9b58-ecdd5cfac873"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["wt=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957883840292*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"d77ca3ca-3970-48f8-a1dc-214cc035f944"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc=\"\>", "\[InvisibleSpace]", "1978", 
   "\[InvisibleSpace]", "\<\" length[ns]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc=", 1978, " length[ns]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.998037633574675*^9, 3.9980424962354803`*^9, 
  3.9996993621537333`*^9, 3.999864398492021*^9, 3.999957947388435*^9},
 CellLabel->
  "During evaluation of \
In[335]:=",ExpressionUUID->"e2a2eb19-45b3-4c81-9e08-085b31384f2a"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Let us now try to make it Galois invariant.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.998042852911098*^9, 
  3.998042869475306*^9}},ExpressionUUID->"a20cf6b9-c11e-4d07-8cf8-\
c2fb915a3bb4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"try1", "=", 
   RowBox[{"rrexactanti", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"try2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"conj", "[", 
      RowBox[{"try1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "28"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConjW", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W220", "->", "W120"}], ",", 
     RowBox[{"W110", "->", "W210"}], ",", 
     RowBox[{"W120", "->", "W220"}], ",", 
     RowBox[{"W210", "->", "W110"}], ",", 
     RowBox[{"W100", "->", "W200"}], ",", 
     RowBox[{"W200", "->", "W100"}], ",", 
     RowBox[{"W221", "->", "W121"}], ",", 
     RowBox[{"W111", "->", "W211"}], ",", 
     RowBox[{"W121", "->", "W221"}], ",", 
     RowBox[{"W211", "->", "W111"}], ",", 
     RowBox[{"W101", "->", "W201"}], ",", 
     RowBox[{"W201", "->", "W101"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"TenSections", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W001", "^", "2"}], ",", " ", 
      RowBox[{"W011", " ", "W021"}], ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W120"}], " ", "W210"}], "+", 
          RowBox[{"W121", " ", "W211"}]}], ")"}]}], "+", " ", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W220"}], " ", "W110"}], "+", 
          RowBox[{"W221", " ", "W111"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W100"}], " ", "W200"}], "+", 
         RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"this", " ", "is", " ", "wt0", " ", "part"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W200", "2"]}], "+", 
         SuperscriptBox["W201", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W210"}], " ", "W220"}], "+", 
         RowBox[{"W211", " ", "W221"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "W001"}], ")"}], 
       RowBox[{"try1", ".", "GoodMons3anti"}]}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"weight", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W100", "2"]}], "+", 
         SuperscriptBox["W101", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W110"}], " ", "W120"}], "+", 
         RowBox[{"W111", " ", "W121"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "W001"}], ")"}], 
        RowBox[{"try2", ".", "GoodMons3anti"}]}], "/.", "ConjW"}]}], "  ", 
     RowBox[{"(*", " ", 
      RowBox[{"weight", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "computing", " ", "relations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
     ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QtoW", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q0", "->", 
      RowBox[{"TenSections", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Q1", "->", 
      RowBox[{"TenSections", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"Q2", "->", 
      RowBox[{"TenSections", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"Q3", "->", 
      RowBox[{"TenSections", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q4", "->", 
      RowBox[{
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "5", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q5", "->", 
      RowBox[{
       RowBox[{"w", " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q6", "->", 
      RowBox[{
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "6", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q7", "->", 
      RowBox[{
       RowBox[{"w", " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q8", "->", 
      RowBox[{
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "7", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"TenSections", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q9", "->", 
      RowBox[{
       RowBox[{"w", " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"w", "^", "2"}], " ", 
        RowBox[{"TenSections", "[", 
         RowBox[{"[", "10", "]"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsQ", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2",
      ",", "2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mon3Q", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "l", "]"}], "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{
     RowBox[{"Mon3Q", "/.", "QtoW"}], "/.", "coverpts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acc", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<acc=\>\"", ",", "acc", ",", "\"\< length[ns]=\>\"", ",", " ", 
    RowBox[{"Length", "[", "ns", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.998042840608685*^9, {3.998042884853037*^9, 3.9980431114725933`*^9}, {
   3.998043904058326*^9, 3.998043905164248*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"7241e02d-652c-4fa7-8823-27238fd2e29e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc=\"\>", "\[InvisibleSpace]", "1978", 
   "\[InvisibleSpace]", "\<\" length[ns]=\"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm["acc=", 1978, " length[ns]=", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.9980437124789124`*^9, 3.999700543577914*^9, 
  3.999865187800865*^9, 3.999958536035274*^9},
 CellLabel->
  "During evaluation of \
In[345]:=",ExpressionUUID->"c84249ba-da7c-4cbe-bd73-aec9a8d5a1e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"Tolerance", "->", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "rr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrexact", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ",", 
     RowBox[{"l", "<=", "84"}], ",", 
     RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"l", ",", "20"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<l=\>\"", ",", "l"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"rrexact", ",", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"rr", "[", 
             RowBox[{"[", "l", "]"}], "]"}], ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1500"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.997972198396399*^9, 3.9980340167574873`*^9, {3.998043794557259*^9, 
   3.998043887724909*^9}, {3.998043919368865*^9, 3.998043924866042*^9}, {
   3.998044163367262*^9, 3.9980442849805737`*^9}, {3.9980443202153807`*^9, 
   3.9980443379159117`*^9}, {3.998044417931817*^9, 3.998044419527101*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"32390407-20f7-4534-a4db-f111170dbec1"],

Cell[BoxData["1885.20471385682`"], "Output",
 CellChangeTimes->{3.998043875303204*^9, 3.998043907501795*^9, 
  3.9980443070250273`*^9, 3.998044359137048*^9, 3.998044439629038*^9, 
  3.999700957940135*^9, 3.99986826558846*^9, 3.99995855507098*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"62dc863c-700d-4912-b26c-a66fb4324000"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["l=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044308747239*^9, 3.998044360761801*^9, 
  3.998044441227913*^9, 3.999700960131439*^9, 3.999868267275082*^9, 
  3.999958556845826*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"08939158-db40-45f3-96d1-bdec9fb2cf60"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"1000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"\
442400217726800147001450881413340857310904481812463749083172568672585232693200\
200457380959740782011195282642080652691924514167910965878\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"759\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"14342711529452661230930533430682768877340800106781846308855577103819502465\
3624293520567938605163675382383782252739668027395417928000000\\\"}], \
\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}]}], RowBox[{\\\"\
192918630904872991676852142983126921622816492351567381477851745954635430453400\
54632217356024196662062076972851206024931206101298848737216\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"709\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"27322017872569079985986664219453654000069896665985766609811079733675001294\
674516458818180908782411974143953200359260644576424766278606331\\\"}]]\\).\"",
    2, 359, 1, 33002460458503682984, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.998044307066112*^9, 3.998044359202647*^9, 
  3.998044444467297*^9, 3.999700963718479*^9, 3.999868270653598*^9, 
  3.9999585603343267`*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"21498937-a658-4e56-9cad-021b49638fb2"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"1000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"\
442400217726800147001450881413340857310904481812463749083172568672585232693200\
200457380959740782011195282642080652691924514167910965878\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"759\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"14342711529452661230930533430682768877340800106781846308855577103819502465\
3624293520567938605163675382383782252739668027395417928000000\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}]}], RowBox[{\\\"\
192918630904872991676852142983126921622816492351567381477851745954635430453400\
54632217356024196662062076972851206024931206101298848737216\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"709\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"27322017872569079985986664219453654000069896665985766609811079733675001294\
674516458818180908782411974143953200359260644576424766278606331\\\"}]]\\).\"",
    2, 359, 2, 33002460458503682984, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.998044307066112*^9, 3.998044359202647*^9, 
  3.998044444467297*^9, 3.999700963718479*^9, 3.999868270653598*^9, 
  3.99995856037947*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"9ffaa9da-3c6e-4bd8-b6f7-b43d356cc98e"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"1000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"\
121618609540017087808889334057721314625282711137458229945457918735080038064063\
822883901994387645243011005892315718549235835333207261145\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"760\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"79755807426322819794432832185485668393536338452624576197642597989384107604\
7543106781182840849902240992464595858038049757067521940000000\\\"}], \
\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}]}], RowBox[{\\\"\
643062103016243305589507143277089738742721641171891271592839153182118101511335\
15440724520080655540206923242837353416437353670996162457388\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"708\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"09107339290856359995328888073151218000023298888661922203270359911225000431\
558172152939393636260803991381317733453086881525474922092868777\\\"}]]\\).\"",
    2, 359, 3, 33002460458503682984, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.998044307066112*^9, 3.998044359202647*^9, 
  3.998044444467297*^9, 3.999700963718479*^9, 3.999868270653598*^9, 
  3.999958560383884*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"ace43d27-308a-4470-a923-b66d9a0c7588"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 359, 4, 33002460458503682984, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.998044307066112*^9, 3.998044359202647*^9, 
  3.998044444467297*^9, 3.999700963718479*^9, 3.999868270653598*^9, 
  3.999958560387047*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"2c46e9ad-b1db-40ab-9cba-d4c972beeaa9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["l=", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044308747239*^9, 3.998044360761801*^9, 
  3.998044441227913*^9, 3.999700960131439*^9, 3.999868267275082*^9, 
  3.9999585843224173`*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"88632843-a94a-41e5-a184-51ba777a9126"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "43"}],
  SequenceForm["l=", 43],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044308747239*^9, 3.998044360761801*^9, 
  3.998044441227913*^9, 3.999700960131439*^9, 3.999868267275082*^9, 
  3.999958617545919*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"0fd32c62-c805-4883-8661-e1d7d36cd631"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "63"}],
  SequenceForm["l=", 63],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044308747239*^9, 3.998044360761801*^9, 
  3.998044441227913*^9, 3.999700960131439*^9, 3.999868267275082*^9, 
  3.999958650579555*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"27ff4c67-f7c6-4976-a0fb-46f1e29b622a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "83"}],
  SequenceForm["l=", 83],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044308747239*^9, 3.998044360761801*^9, 
  3.998044441227913*^9, 3.999700960131439*^9, 3.999868267275082*^9, 
  3.999958679476932*^9},
 CellLabel->
  "During evaluation of \
In[356]:=",ExpressionUUID->"26ec6bda-6191-4065-ac88-c65409dc7ee8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", "checks"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsNewFPP1", "=", 
     RowBox[{"rrexact", ".", "Mon3Q"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Length", "[", "rrexact", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "20"}], "]"}], "==", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<k=\>\"", ",", "k"}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"rrexact", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cf", "=", 
          RowBox[{
           RowBox[{"rrexact", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cf1", "=", 
          RowBox[{
           RowBox[{"ToRR", "[", "cf", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"rr1", "->", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}]}], ",", 
             RowBox[{"rr2", "->", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "3"}], "]"}]}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"cf", "!=", "cf1"}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<not in the field \>\"", ",", " ", 
             RowBox[{"{", 
              RowBox[{"k", ",", "l"}], "}"}]}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cut1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RandomInteger", "[", "10", "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cut2", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RandomInteger", "[", "10", "]"}], 
        RowBox[{"Qs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"EqsNewFPP1", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q0", "==", "1"}], ",", 
           RowBox[{"cut1", "==", "0"}], ",", 
           RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "sols", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rrexactwithr", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToRR", "[", 
         RowBox[{
          RowBox[{"rrexact", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}], "/.", 
        RowBox[{"rr1", "->", "r"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "rrexact", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "Mon3Q", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsNewFPP1withr", "=", 
     RowBox[{"rrexactwithr", ".", "Mon3Q"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{
     "\"\</Users/borisov/Desktop/2026/REU2026/NewFPP2026/EqsNewFPP1withr\>\"",
       ",", "EqsNewFPP1withr"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{
     "\"\</Users/borisov/Desktop/2026/REU2026/NewFPP2026/EqsNewFPP1\>\"", ",",
       "EqsNewFPP1"}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9979462593774147`*^9, 3.99794625958208*^9}, {
  3.99804461979112*^9, 3.998044679934599*^9}, {3.998044714012862*^9, 
  3.998044799312727*^9}, {3.9997070025894423`*^9, 3.999707020595563*^9}, {
  3.999868303399507*^9, 3.9998683051933527`*^9}, {3.999973704369919*^9, 
  3.999973711509001*^9}},ExpressionUUID->"431c4161-4da7-4ca5-aec3-\
2cd617e9d1e9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["k=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044814121505*^9, 3.999707035523447*^9, 
  3.999865189806429*^9, 3.999868405621275*^9, 3.999958692351856*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"3df39416-7d2d-4572-aae3-a4cc679358e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["k=", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044814121505*^9, 3.999707035523447*^9, 
  3.999865189806429*^9, 3.999868405621275*^9, 3.9999588561483727`*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"101cb142-07fb-41e2-b3e8-babb68e2c308"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "43"}],
  SequenceForm["k=", 43],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044814121505*^9, 3.999707035523447*^9, 
  3.999865189806429*^9, 3.999868405621275*^9, 3.999959046760871*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"5ff1b1cb-b701-4ee4-be32-9c1e6a590d3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "63"}],
  SequenceForm["k=", 63],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044814121505*^9, 3.999707035523447*^9, 
  3.999865189806429*^9, 3.999868405621275*^9, 3.999959244747724*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"36f2d99d-835e-4355-9542-d4788b4fb402"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "83"}],
  SequenceForm["k=", 83],
  Editable->False]], "Print",
 CellChangeTimes->{3.998044814121505*^9, 3.999707035523447*^9, 
  3.999865189806429*^9, 3.999868405621275*^9, 3.9999594190297937`*^9},
 CellLabel->
  "During evaluation of \
In[360]:=",ExpressionUUID->"524792f9-52b0-4e0f-8b6f-dc2454ef0945"]
}, Open  ]],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.999707798058899*^9, 3.999865206921864*^9, 
  3.999869172540956*^9, 3.99995946098558*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"40ed4764-f88d-4bce-b019-8ece8869ac7b"]
}, Open  ]],

Cell[TextData[StyleBox["We want to make sure that the action is good.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9981416203601503`*^9, 3.998141621146346*^9}, {
  3.998141934733371*^9, 3.998141942860539*^9}, {3.999725205349297*^9, 
  3.999725205543738*^9}},ExpressionUUID->"d5074f22-bef7-440e-8f96-\
83373b9afff4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C3actionOnNewFPP1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q0", "->", "Q0"}], ",", 
     RowBox[{"Q1", "->", "Q1"}], ",", 
     RowBox[{"Q2", "->", "Q2"}], ",", 
     RowBox[{"Q3", "->", "Q3"}], ",", " ", 
     RowBox[{"Q4", "->", "Q5"}], ",", 
     RowBox[{"Q5", "->", 
      RowBox[{
       RowBox[{"-", "Q4"}], "-", "Q5"}]}], ",", 
     RowBox[{"Q6", "->", "Q7"}], ",", 
     RowBox[{"Q7", "->", 
      RowBox[{
       RowBox[{"-", "Q6"}], "-", "Q7"}]}], ",", " ", 
     RowBox[{"Q8", "->", "Q9"}], ",", 
     RowBox[{"Q9", "->", 
      RowBox[{
       RowBox[{"-", "Q8"}], "-", "Q9"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomInteger", "[", "10", "]"}], 
      RowBox[{"Qs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomInteger", "[", "10", "]"}], 
      RowBox[{"Qs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"EqsNewFPP1", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Q0", "==", "1"}], ",", 
         RowBox[{"cut1", "==", "0"}], ",", 
         RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "300"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sols", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EqsNewFPP1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "C3actionOnNewFPP1"}], ")"}], "/.", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.99814194768882*^9, 3.998141971579358*^9}, {
  3.9981420706467133`*^9, 3.9981421915904837`*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"50804469-c05d-42c0-85e8-1ca15b2f8485"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.9981422222459717`*^9, 3.999711572502638*^9, 
  3.999869902994272*^9, 3.999960206634016*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"e18037ca-1098-4411-86f5-31f35015b059"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9981422222459717`*^9, 3.999711572502638*^9, 
  3.999869902994272*^9, 3.9999602070227127`*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"af7f08e5-b0df-460f-8f27-dc9e2f8c3f6f"]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to compute the other two surfaces. The \
method is the same, but now I have another action.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.998142273694998*^9, 3.9981423165734787`*^9}, {
  3.99972520702715*^9, 
  3.9997252071913157`*^9}},ExpressionUUID->"6564a724-1b1f-4b25-81ed-\
9871991dc8a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"copmuting", " ", "action"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C3action2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Ws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"w", "^", 
            RowBox[{"(", 
             RowBox[{"i", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"wtsW", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"wtsW", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}]}], ",", 
         
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3S3action", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"Ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "goodaction", ",", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "goodaction"}], ")"}], "/.",
              "goodaction"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totalaction2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", "3"}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "<=", "3"}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"totalaction2", ",", "\[IndentingNewLine]", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Ws", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "->", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ws", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                   RowBox[{"C3action2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "/.", 
                 RowBox[{"C3S3action", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"totalaction2", ",", "\[IndentingNewLine]", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Ws", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "->", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ws", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "/.", 
                    RowBox[{"C3action2", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "/.", 
                   RowBox[{"C3S3action", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}], "/.", "inv"}], 
                ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "17"}], "}"}]}], "]"}], "]"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "computing", " ", "the", " ", "antiinvariant", " ", "cubics", " ", 
      "that", " ", "are", " ", "zero", " ", "on", " ", "W001"}], " ", "=", 
     " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons3W", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"Ws", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Ws", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "17"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "17"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "17"}], "}"}]}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons3Wanti2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"Mons3Wanti2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "18"}], ")"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sign", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"Mons3W", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "/.", " ", 
            RowBox[{"totalaction2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Mons3W", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Mons3Wanti2", "/.", "somecoverpts"}], ",", "100"}], "]"}], 
    "]"}], "\n", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Mons3Wanti2", "/.", "ptsW001cover"}], ",", "100"}], "]"}], 
    "]"}], "\n", "\n", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GoodMons3anti2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"rk", "<", "28"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MatrixRank", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"values", ",", 
              RowBox[{
               RowBox[{"Mons3Wanti2", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], 
             "]"}], ",", "100"}], "]"}], "]"}], ">", "rk"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"values", ",", 
           RowBox[{
            RowBox[{"Mons3Wanti2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"GoodMons3anti2", ",", 
           RowBox[{"Mons3Wanti2", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"GoodMons3anti2", "/.", "ptsW001cover"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"acc", "=", 
    RowBox[{"Round", "[", 
     RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rr", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"ns", ",", 
       RowBox[{"Tolerance", "->", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rrexactanti2", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"rr", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}], "]"}], ",", "5"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mons2WAveraged2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"Mons2WAveraged2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "18"}], ")"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mons2W", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "/.", " ", 
            RowBox[{"totalaction2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Mons2W", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", 
     RowBox[{"Mons2WAveraged2", "/.", "somecoverpts"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GoodMons2Ave2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{"Length", "[", "Mons2WAveraged2", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"working", " ", "backwards", " ", "to", " ", "include", " ", 
     RowBox[{"W001", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"rk", "<", "8"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MatrixRank", "[", 
          RowBox[{"Append", "[", 
           RowBox[{"values", ",", 
            RowBox[{
             RowBox[{"Mons2WAveraged2", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}],
           "]"}], ">", "rk"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"values", ",", 
           RowBox[{
            RowBox[{"Mons2WAveraged2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "somecoverpts"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"GoodMons2Ave2", ",", 
           RowBox[{"Mons2WAveraged2", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"k", "--"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GoodMons2Ave2", "=", 
    RowBox[{"Simplify", "[", "GoodMons2Ave2", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rrexactanti2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ".", "GoodMons3anti2"}], ")"}], 
          "/", "W001"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       "GoodMons2Ave2"}], "]"}], "/.", "somecoverpts"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", 
     RowBox[{"check", " ", "--"}], " ", "want", " ", "rank", " ", 
     RowBox[{"10", " ", "--"}], " ", "passed"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.998142353015136*^9, 3.998142454081448*^9}, {
  3.999871208339369*^9, 3.999871279241197*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"88227c5a-c94f-4ec1-a772-267a8f72fe36"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.9998712553782053`*^9, 3.99996023232351*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"74addef9-f075-4455-b726-2e0cc0b7e402"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.9998712553782053`*^9, 3.999960278714629*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"186593b3-aaab-4201-b9f2-b6d9bbed83ac"],

Cell[BoxData["1902"], "Output",
 CellChangeTimes->{3.9998712553782053`*^9, 3.999960309066033*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"96c209ee-0a4a-4403-8b84-f4c053152829"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["W001", "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W100"}], " ", "W200"}], "+", 
      RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["W210", "2"]}], "+", 
      SuperscriptBox["W211", "2"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W120"}], " ", "W210"}], "+", 
      RowBox[{"W121", " ", "W211"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["W120", "2"]}], "+", 
      SuperscriptBox["W121", "2"]}], ")"}]}], ",", 
   RowBox[{"W011", " ", "W021"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W100"}], " ", "W110"}], "+", 
      RowBox[{"W101", " ", "W111"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "W200"}], " ", "W220"}], "+", 
      RowBox[{"W201", " ", "W221"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9998712553782053`*^9, 3.999960316879574*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"76980b84-341d-4e1d-9773-5f9133c08ec9"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.9998712553782053`*^9, 3.999960318519546*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"610517c1-7a93-44a9-92b0-2b1262c4c86b"]
}, Open  ]],

Cell[TextData[StyleBox["We want points of higher accuracy. However, we only \
need 54 of them.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.998152640004945*^9, 3.9981526538374653`*^9}, {
  3.9981527570431557`*^9, 3.998152770406003*^9}, {3.998152819785544*^9, 
  3.998152820573827*^9}},ExpressionUUID->"968f933d-3aad-4176-a409-\
e8ec25d17244"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "5000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coverpts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"correction", "=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "199009682396251747797150512"}], "+", 
        RowBox[{"371339143429772284736489469", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], 
       "157695186286885489382667024936997784830240063338833033"], ")"}], "^", 
     
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "coverpts", "]"}], "<", "54"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Length", "[", "coverpts", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut1", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "1000", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cut2", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RandomInteger", "[", "1000", "]"}], 
          RowBox[{"Ys", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"EqsFPP", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Y0", "==", "1"}], ",", 
             RowBox[{"cut1", "==", "0"}], ",", 
             RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "200"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", "9"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fr", "=", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"EqsFPP", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Y0", "-", "1"}], ",", "cut1", ",", "cut2"}], "}"}]}],
              "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Ys", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Ys", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], "/.", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
            RowBox[{"PrecisionGoal", "->", "prec"}], ",", 
            RowBox[{"AccuracyGoal", "->", "prec"}], ",", 
            RowBox[{"WorkingPrecision", "->", "prec"}]}], "]"}]}], ";", 
         RowBox[{"neqs", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W200"}], "==", 
              RowBox[{"(", "W100W200", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W110", " ", "W220"}], "==", 
              RowBox[{"(", "W220W110", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W020", " ", "W010"}], "==", 
              RowBox[{"(", "W020W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W120", " ", "W210"}], "==", 
              RowBox[{"(", "W120W210", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W110", " ", "W110", " ", "W010"}], "==", 
              RowBox[{"(", "W100W110W110W010", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W100", " ", "W100", " ", "W110", " ", "W020"}], "==", 
              RowBox[{"(", "W100W100W110W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W200", " ", "W210", " ", "W020"}], "==", 
              RowBox[{"(", "W200W200W210W020", ")"}]}], "/.", "fr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"W200", " ", "W210", " ", "W210", " ", "W010"}], "==", 
              RowBox[{"(", "W200W210W210W010", ")"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W001", " ", "W001"}], "==", 
              RowBox[{"correction", " ", "eqsnrc"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W021", " ", "W011"}], "==", 
              RowBox[{"correction", 
               RowBox[{"(", "W021W011", ")"}]}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W221", " ", "W001", " ", "W220", " ", "W220"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "6", "]"}], "]"}], "correction", " ", 
               "W221W001W220W220"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W101", " ", "W001", " ", "W100", " ", "W100"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "correction", " ", 
               "W101W001W100W100"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W201", " ", "W001", " ", "W200", " ", "W200"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "correction", " ", 
               "W201W001W200W200"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W211", " ", "W001", " ", "W210", " ", "W210"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "correction", " ", 
               "W211W001W210W210"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W011", " ", "W001", " ", "W010", " ", "W010"}], "==", 
              RowBox[{"correction", " ", "W011W001W010W010"}]}], "/.", "fr"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W111", " ", "W001", " ", "W110", " ", "W110"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "correction", " ", 
               "W111W001W110W110"}]}], "/.", "fr"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"W121", " ", "W001", " ", "W120", " ", "W120"}], "==", 
              RowBox[{
               RowBox[{"cvalues", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "correction", " ", 
               "W121W001W120W120"}]}], "/.", "fr"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"coverpts", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"NSolve", "[", "neqs", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "fr"}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coverpts", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "coverpts", "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.998152814888953*^9, 3.998152848361063*^9}, {
  3.999721598385297*^9, 3.999721602418038*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"13819ff9-67ae-483e-b707-655b004f5b4c"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999960318605277*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"cf4b19c8-8648-4904-8aa8-368b081055b6"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999960794819599*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"c75fcc0d-76fd-4a68-ab5f-d702b179415d"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999961269091385*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"ecdbc963-6565-47ad-8071-4b2c71f81061"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999969582636477*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"01472663-864c-4aa5-8383-4042f742621c"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999970835852798*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"9745175f-bc6b-46c4-91c3-11f2cc4d735e"],

Cell[BoxData["45"], "Print",
 CellChangeTimes->{3.998152851503621*^9, 3.99971350348103*^9, 
  3.999720900998499*^9, 3.999721614385219*^9, 3.9998716298940573`*^9, 
  3.999971311340642*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"c05acf0a-b038-4430-9157-39b0f7f26aa4"]
}, Open  ]],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{3.998156277772868*^9, 3.9997137330154552`*^9, 
  3.999721131032523*^9, 3.9997243505948267`*^9, 3.9998743994631357`*^9, 
  3.999971756382201*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"23b3b6fe-d18f-479c-8b6a-8ead5b7a8bf3"],

Cell[BoxData["4965.158428813625`"], "Output",
 CellChangeTimes->{3.998156277772868*^9, 3.9997137330154552`*^9, 
  3.999721131032523*^9, 3.9997243505948267`*^9, 3.9998743994631357`*^9, 
  3.9999717564205713`*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"273d6d27-0ab5-4a92-8c93-a2dbc12c5be0"]
}, Open  ]],

Cell[TextData[StyleBox["We are now ready to compute the equations. We will \
sort them by C3 weight, since we can not make the field smaller anyway. We \
compute simultaneously both the surface and its Galois conjugate and leverage \
this information. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.998143513642848*^9, 3.998143576241431*^9}, {
   3.9981526207444143`*^9, 3.998152630826371*^9}, {3.99828879026373*^9, 
   3.998288803789365*^9}, 3.999871675370533*^9, {3.999873591303851*^9, 
   3.999873592086884*^9}},ExpressionUUID->"71af4615-6743-4583-87f3-\
5c61bf6bf095"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rrexactanti2conj", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"conj", "[", 
      RowBox[{
       RowBox[{"rrexactanti2", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "rrexactanti2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"rrexactanti2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TenSections2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W001", "^", "2"}], ",", " ", 
      RowBox[{"W011", " ", "W021"}], ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W120"}], " ", "W210"}], "+", 
          RowBox[{"W121", " ", "W211"}]}], ")"}]}], "+", " ", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W220"}], " ", "W110"}], "+", 
          RowBox[{"W221", " ", "W111"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W100"}], " ", "W200"}], "+", 
         RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"this", " ", "is", " ", "wt0", " ", "part"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W210", "2"]}], "+", 
         SuperscriptBox["W211", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W200"}], " ", "W220"}], "+", 
         RowBox[{"W201", " ", "W221"}]}], ")"}]}], ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rrexactanti2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ".", "GoodMons3anti2"}], "/", 
        "W001"}], "]"}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"weight", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["W120", "2"]}], "+", 
         SuperscriptBox["W121", "2"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "W100"}], " ", "W110"}], "+", 
         RowBox[{"W101", " ", "W111"}]}], ")"}]}], ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rrexactanti2", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ".", "GoodMons3anti2"}], "/", 
        "W001"}], "]"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"weight", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TenSections3", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"W001", "^", "2"}], ",", " ", 
       RowBox[{"W011", " ", "W021"}], ",", " ", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "W120"}], " ", "W210"}], "+", 
           RowBox[{"W121", " ", "W211"}]}], ")"}]}], "+", " ", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "W220"}], " ", "W110"}], "+", 
           RowBox[{"W221", " ", "W111"}]}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W100"}], " ", "W200"}], "+", 
          RowBox[{"W101", " ", "W201"}]}], ")"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"this", " ", "is", " ", "wt0", " ", "part"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["W210", "2"]}], "+", 
          SuperscriptBox["W211", "2"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W200"}], " ", "W220"}], "+", 
          RowBox[{"W201", " ", "W221"}]}], ")"}]}], ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rrexactanti2conj", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ".", "GoodMons3anti2"}], "/", 
         "W001"}], "]"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"weight", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["W120", "2"]}], "+", 
          SuperscriptBox["W121", "2"]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "W100"}], " ", "W110"}], "+", 
          RowBox[{"W101", " ", "W111"}]}], ")"}]}], ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rrexactanti2conj", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ".", "GoodMons3anti2"}], "/", 
         "W001"}], "]"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{"weight", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
      "}"}], "/.", "ConjW"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "computing", " ", "relations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Z0", ",", "Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6", 
     ",", "Z7", ",", "Z8", ",", "Z9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZtoW2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"TenSections2", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZtoW3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"TenSections3", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wtsZ2", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2",
      ",", "2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wtsZ3", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", 
      "1", ",", "1", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mon3Z", "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Zs", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"Zs", "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{"Zs", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsnew2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"wt", "=", "0"}], ",", 
   RowBox[{"wt", "<=", "2"}], ",", 
   RowBox[{"wt", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<wt=\>\"", ",", "wt"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"goodmons2", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "Mon3Z", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"wtsZ2", "[", 
               RowBox[{"[", "l", "]"}], "]"}], " ", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Mon3Z", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"Zs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
          "]"}], "==", "wt"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"goodmons2", ",", 
           RowBox[{"Mon3Z", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"goodmons3", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "Mon3Z", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"wtsZ3", "[", 
               RowBox[{"[", "l", "]"}], "]"}], " ", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Mon3Z", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{"Zs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "3"}], 
          "]"}], "==", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"-", "wt"}], ",", "3"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"goodmons3", ",", 
           RowBox[{"Mon3Z", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ns2", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{
       RowBox[{"goodmons2", "/.", "ZtoW2"}], "/.", "coverpts"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"acc2", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "ns2", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<acc2=\>\"", ",", "acc2", ",", "\"\< length[ns2]=\>\"", ",", " ", 
      RowBox[{"Length", "[", "ns2", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rr2", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"ns2", ",", 
       RowBox[{"Tolerance", "->", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ns3", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{
       RowBox[{"goodmons3", "/.", "ZtoW3"}], "/.", "coverpts"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"acc3", "=", 
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "ns3", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<acc3=\>\"", ",", "acc3", ",", "\"\< length[ns3]=\>\"", ",", " ", 
      RowBox[{"Length", "[", "ns3", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rr3", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"ns3", ",", 
       RowBox[{"Tolerance", "->", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "acc"}], "+", "50"}], ")"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"acc", "=", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"Min", "[", 
        RowBox[{"acc2", ",", "acc3"}], "]"}], "]"}], "-", "50"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "ns2", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rrexact", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "1"}], ",", 
         RowBox[{"l", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"ns2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"value2", "=", 
           RowBox[{
            RowBox[{"rr2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"value3", "=", 
           RowBox[{
            RowBox[{"rr3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"value", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"value2", "+", "value3"}], ")"}], "/", "2"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"valueexact", "=", 
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{"Re", "[", "value", "]"}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "1"}], "]"}], 
            "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], 
             RowBox[{"RootApproximant", "[", 
              RowBox[{
               RowBox[{"Chop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Im", "[", "value", "]"}], "/", 
                  RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "1"}], 
              "]"}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "this", " ", "finds", " ", "the", " ", "coefficients", " ", "by", 
            " ", "1", " ", "and", " ", 
            RowBox[{"sqrt", "[", 
             RowBox[{"-", "2"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          
          RowBox[{"value6", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"value2", "-", "value3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"valuee6exact", "=", 
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{"Re", "[", "value6", "]"}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "1"}], "]"}], 
            "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"-", "2"}], "]"}], 
             RowBox[{"RootApproximant", "[", 
              RowBox[{
               RowBox[{"Chop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Im", "[", "value6", "]"}], "/", 
                  RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "acc"}], ")"}]}]}], "]"}], ",", "1"}], 
              "]"}]}]}]}], ";", "\[IndentingNewLine]", " ", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rrexact", ",", 
            RowBox[{"valueexact", "+", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "6", "]"}], "valuee6exact"}]}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqsnew2", ",", 
         RowBox[{"rrexact", ".", "goodmons2"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<equations computed: \>\"", ",", 
      RowBox[{"Length", "[", "eqsnew2", "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.998143812429775*^9, 3.998143872692109*^9}, 
   3.9981440704315147`*^9, {3.9981441096013308`*^9, 3.998144129359782*^9}, 
   3.998144172519141*^9, {3.9981442156549187`*^9, 3.9981443410062513`*^9}, {
   3.998144466554612*^9, 3.9981444667179813`*^9}, {3.998145422679132*^9, 
   3.99814543059125*^9}, {3.998157257476383*^9, 3.998157259423142*^9}, 
   3.9982888898377438`*^9, {3.998289026775141*^9, 3.998289080581381*^9}, {
   3.998289116844934*^9, 3.9982891558108673`*^9}, {3.998289186220989*^9, 
   3.9982892442354918`*^9}, {3.998289472593288*^9, 3.9982896799662533`*^9}, {
   3.998289719010107*^9, 3.998289770623707*^9}, {3.9982898362772913`*^9, 
   3.998290082700809*^9}, {3.99829204622591*^9, 3.9982920490538187`*^9}, {
   3.998292274758403*^9, 3.998292275231553*^9}, 3.998292837646014*^9, {
   3.998292868949327*^9, 3.9982928692608624`*^9}, {3.998293320146387*^9, 
   3.9982933378347483`*^9}, {3.998293863456429*^9, 3.998293865070777*^9}, {
   3.998294181790119*^9, 3.9982941820610237`*^9}, {3.999871796097479*^9, 
   3.999871796909161*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"d7cc8fb1-aec7-439e-990d-4360fdb39c50"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["wt=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999971760397552*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"052c779a-3a18-4dcb-8832-b82844b50189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc2=\"\>", "\[InvisibleSpace]", "4979", 
   "\[InvisibleSpace]", "\<\" length[ns2]=\"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["acc2=", 4979, " length[ns2]=", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999971841869524*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"175bff5a-733d-40aa-8583-fb195ceca2ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc3=\"\>", "\[InvisibleSpace]", "4978", 
   "\[InvisibleSpace]", "\<\" length[ns3]=\"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["acc3=", 4978, " length[ns3]=", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999971925816945*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"e9c4d4c4-c013-4e89-be36-d35ce30654ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equations computed: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["equations computed: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999971964099391*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"1a01a0bc-020a-4526-9478-0ab9da9cbb1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["wt=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.9999719641051683`*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"304c5c66-e356-49ed-9de3-1a8a53ba213e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc2=\"\>", "\[InvisibleSpace]", "4979", 
   "\[InvisibleSpace]", "\<\" length[ns2]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc2=", 4979, " length[ns2]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.9999720413816767`*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"dd65d0af-b123-4890-9653-9b134b65d724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc3=\"\>", "\[InvisibleSpace]", "4978", 
   "\[InvisibleSpace]", "\<\" length[ns3]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc3=", 4978, " length[ns3]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999972120836855*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"79027789-7aed-41b5-868a-00241e70987b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equations computed: \"\>", "\[InvisibleSpace]", "57"}],
  SequenceForm["equations computed: ", 57],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.9999721515394163`*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"315aee49-f5da-45bd-b47f-bc397d4a145b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"wt=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["wt=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999972151547338*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"94652e85-8997-4b0c-85a6-0c7e9598279f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc2=\"\>", "\[InvisibleSpace]", "4979", 
   "\[InvisibleSpace]", "\<\" length[ns2]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc2=", 4979, " length[ns2]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999972229798273*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"19b18437-557d-44d4-aea3-4db74dc3de3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"acc3=\"\>", "\[InvisibleSpace]", "4978", 
   "\[InvisibleSpace]", "\<\" length[ns3]=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["acc3=", 4978, " length[ns3]=", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999972310619835*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"d6365c2e-a5d7-42a9-8f17-4df44a3c686d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"equations computed: \"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm["equations computed: ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.99814434741768*^9, 3.9981444669530907`*^9, 
  3.9981454415095177`*^9, 3.998157262086581*^9, 3.998162107568431*^9, 
  3.998290115336752*^9, 3.9982920510768433`*^9, 3.998292275859185*^9, 
  3.9982928704176617`*^9, 3.998293338834291*^9, 3.998293866291876*^9, 
  3.998294184073962*^9, 3.999713737744384*^9, 3.9998747482426023`*^9, 
  3.999972341723196*^9},
 CellLabel->
  "During evaluation of \
In[410]:=",ExpressionUUID->"22c85833-c585-431b-8c94-21837138f0e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cut1", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomInteger", "[", "100", "]"}], " ", 
      RowBox[{"Zs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomInteger", "[", "100", "]"}], " ", 
      RowBox[{"Zs", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"eqsnew2", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z0", "==", "1"}], ",", 
         RowBox[{"cut1", "==", "0"}], ",", 
         RowBox[{"cut2", "==", "0"}]}], "}"}]}], "]"}], ",", "1000"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sols", "]"}]}], "Input",
 CellChangeTimes->{{3.998294887092845*^9, 3.998294937578534*^9}, {
  3.998294978913224*^9, 3.998294998614698*^9}, {3.99988241695118*^9, 
  3.999882418082465*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"485f962f-1923-4aa5-8660-3edef7e5c38e"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.998294927297422*^9, 3.998294956802621*^9}, 
   3.999882155940585*^9, 3.999882459546152*^9, 3.999972377545656*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"a1bcdc7d-8268-4e08-963d-1eeefe74e1e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unset", "[", 
   RowBox[{"{", 
    RowBox[{"rr1", ",", "rr2"}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsnew2withrr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "84"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "20"}], "]"}], "==", "3"}], ",", 
        RowBox[{"Print", "[", "k", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"eqsnew2withrr", ",", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToRR", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"eqsnew2", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"Mon3Z", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
           RowBox[{"Mon3Z", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Mon3Z", "]"}]}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"eqsnew2", " ", "-", " ", "eqsnew2withrr"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rr1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", 
      RowBox[{"rr2", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999882573167954*^9, 3.999882772846003*^9}, {
  3.999882817781143*^9, 3.999882820834053*^9}, {3.999882960501814*^9, 
  3.99988297323433*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"a1938f6d-e636-4f48-9e3b-9abf933c72c0"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.999883005128563*^9, 3.999972408811994*^9},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"dc0cedfa-3526-4ded-a521-d70d29c3ab31"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.999883005128563*^9, 3.999972692316207*^9},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"a5346501-49a7-4ef7-8995-d8396af57b14"],

Cell[BoxData["43"], "Print",
 CellChangeTimes->{3.999883005128563*^9, 3.999972954358039*^9},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"bbfff636-f231-4f8b-88dd-7b58dca9f34e"],

Cell[BoxData["63"], "Print",
 CellChangeTimes->{3.999883005128563*^9, 3.999973203507379*^9},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"ca789835-5127-417f-bdc7-e888c048ef08"],

Cell[BoxData["83"], "Print",
 CellChangeTimes->{3.999883005128563*^9, 3.999973451554627*^9},
 CellLabel->
  "During evaluation of \
In[425]:=",ExpressionUUID->"7700e746-d428-4b46-8888-e28aeff86a19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.9998827828121443`*^9, 3.99988282870932*^9, 
  3.999884065807701*^9, 3.9999734840614433`*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"5a207539-1f34-40b3-bef6-ea08187ca418"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{
   "\"\</Users/borisov/Desktop/2026/REU2026/NewFPP2026/EqsNewFPP2\>\"", ",", 
    "eqsnew2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{
   "\"\</Users/borisov/Desktop/2026/REU2026/NewFPP2026/EqsNewFPP2withrr\>\"", 
    ",", "eqsnew2withrr"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.998162046575636*^9, 3.998162058287677*^9}, {
  3.9982074083131*^9, 3.998207417517467*^9}, {3.99828869394342*^9, 
  3.9982886942554827`*^9}, {3.999882985235086*^9, 3.999882992234874*^9}, {
  3.9999736767357903`*^9, 3.999973682599091*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"2d87888e-8eaa-4ac1-89c8-60f85867d3f6"]
},
WindowSize->{1284, 857},
WindowMargins->{{Automatic, 32}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1ccd1763-f891-4818-b607-b9aec6bf7cdb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 366, 7, 78, "Text",ExpressionUUID->"3001e7ac-075e-46ce-9517-ad2b36f9630d"],
Cell[923, 29, 423, 11, 29, "Input",ExpressionUUID->"71bffdac-889e-4353-b2d4-53f675d90fa2"],
Cell[CellGroupData[{
Cell[1371, 44, 4851, 137, 254, "Input",ExpressionUUID->"0b2632e4-5176-4873-a160-31b3d8bf188b"],
Cell[6225, 183, 595, 10, 23, "Print",ExpressionUUID->"5e52e2f0-e517-41f8-9163-dbb0ff8a8396"]
}, Open  ]],
Cell[6835, 196, 469, 8, 78, "Text",ExpressionUUID->"02a9f84a-eba7-4f2c-a1e0-bb9face69423"],
Cell[CellGroupData[{
Cell[7329, 208, 19260, 480, 1479, "Input",ExpressionUUID->"2459e14f-6117-4d4d-8a21-b01d20cff046"],
Cell[CellGroupData[{
Cell[26614, 692, 557, 12, 23, "Print",ExpressionUUID->"0bca630f-cfc8-4943-bf24-efa0acf9e7fe"],
Cell[27174, 706, 480, 8, 23, "Print",ExpressionUUID->"cf6e2a5a-9668-4eac-b921-3ff67afb5413"],
Cell[27657, 716, 687, 14, 23, "Print",ExpressionUUID->"d1bef8dd-dc50-4538-9d2f-81172817e1d6"],
Cell[28347, 732, 689, 14, 23, "Print",ExpressionUUID->"617cb534-3b1b-4db2-a7ee-b15cc28bbfe7"],
Cell[29039, 748, 689, 14, 23, "Print",ExpressionUUID->"36e24115-06a8-4b20-b073-74e2ff71357c"],
Cell[29731, 764, 450, 8, 23, "Print",ExpressionUUID->"02ddc221-bd72-4aac-ac4c-b85251654e8b"],
Cell[30184, 774, 545, 12, 23, "Print",ExpressionUUID->"96589168-5dad-4136-91f8-20aa052db864"],
Cell[30732, 788, 545, 12, 23, "Print",ExpressionUUID->"30b754a8-488c-4d3d-b53b-e171dc20d6d0"],
Cell[31280, 802, 546, 12, 23, "Print",ExpressionUUID->"3e3085cb-03ba-4506-b932-b75583bcc706"],
Cell[31829, 816, 545, 12, 23, "Print",ExpressionUUID->"74737685-c0cc-4720-9746-e3e2f664230e"],
Cell[32377, 830, 559, 12, 23, "Print",ExpressionUUID->"98fd1c0f-dbd7-4341-9343-9188a0d49729"],
Cell[32939, 844, 480, 8, 23, "Print",ExpressionUUID->"7f0f8c0c-1160-415c-b9a9-e41da6c22055"],
Cell[33422, 854, 684, 14, 23, "Print",ExpressionUUID->"c64b6ec6-02c6-4878-bedc-1ebc0fc33e36"],
Cell[34109, 870, 689, 14, 23, "Print",ExpressionUUID->"6bdb2ebc-d430-4b8f-9d1d-9b793fd9bba6"],
Cell[34801, 886, 688, 14, 23, "Print",ExpressionUUID->"3e1c3eb8-104a-4a16-8e97-8d18062f5fae"],
Cell[35492, 902, 452, 8, 23, "Print",ExpressionUUID->"d4cf6925-8f49-40ac-a1c9-05b2238ca3c0"],
Cell[35947, 912, 548, 12, 23, "Print",ExpressionUUID->"4c00fdc1-8c70-4cb9-8955-fd54b86d315a"],
Cell[36498, 926, 546, 12, 23, "Print",ExpressionUUID->"4e08d096-6092-422f-b165-d96f374614f7"],
Cell[37047, 940, 550, 12, 23, "Print",ExpressionUUID->"a8c2367b-e1dc-4530-87b0-9b028af9eee3"],
Cell[37600, 954, 550, 12, 23, "Print",ExpressionUUID->"ae710bb1-1dd1-4d70-8eae-7a3390ed0b13"],
Cell[38153, 968, 557, 12, 23, "Print",ExpressionUUID->"d473afd3-55bf-4f47-b0e6-8610085acbb4"],
Cell[38713, 982, 480, 8, 23, "Print",ExpressionUUID->"708f0b27-4224-4efd-b5c4-e2e02eecc5d5"],
Cell[39196, 992, 687, 14, 23, "Print",ExpressionUUID->"2d79ae53-38a4-471f-8f54-e1696d36e199"],
Cell[39886, 1008, 689, 14, 23, "Print",ExpressionUUID->"b1d0e162-9acc-4631-8477-97b3546ccd06"],
Cell[40578, 1024, 689, 14, 23, "Print",ExpressionUUID->"d5b75f12-e58e-4aac-8cd4-55050f6c0840"],
Cell[41270, 1040, 450, 8, 23, "Print",ExpressionUUID->"c848d39f-fe8c-4859-b543-ab6553c3584b"],
Cell[41723, 1050, 548, 12, 23, "Print",ExpressionUUID->"b95a064a-72df-4364-a5f6-267682ae32a1"],
Cell[42274, 1064, 548, 12, 23, "Print",ExpressionUUID->"8cc5b7a4-ff0c-43c8-828e-9e10cee93caf"],
Cell[42825, 1078, 552, 12, 23, "Print",ExpressionUUID->"8d9c83fd-75e3-4985-92a6-5980b2fde2c2"],
Cell[43380, 1092, 552, 12, 23, "Print",ExpressionUUID->"f82b7887-04ca-44ff-b609-7822662f5860"],
Cell[43935, 1106, 559, 12, 23, "Print",ExpressionUUID->"e3a98ab7-8808-4e62-8bd6-6d872070ea44"],
Cell[44497, 1120, 480, 8, 23, "Print",ExpressionUUID->"e505b42f-f6ff-4756-9a7d-9f84281b0c10"],
Cell[44980, 1130, 687, 14, 23, "Print",ExpressionUUID->"8087707e-f362-4775-a2d3-5aa5439948d1"],
Cell[45670, 1146, 691, 14, 23, "Print",ExpressionUUID->"d4a0fb95-635f-4f48-8179-03abbad6a3c1"],
Cell[46364, 1162, 689, 14, 23, "Print",ExpressionUUID->"7db23d62-5c40-4947-95ec-c83913790ac7"],
Cell[47056, 1178, 450, 8, 23, "Print",ExpressionUUID->"460a5047-d0f0-4bd0-aa58-a64d5d110f73"],
Cell[47509, 1188, 550, 12, 23, "Print",ExpressionUUID->"688d4c2d-ee8a-44ed-9b37-25f58e3b5d84"],
Cell[48062, 1202, 552, 12, 23, "Print",ExpressionUUID->"a97a63c1-3c4e-4f6a-bb28-f56dbac2cba1"],
Cell[48617, 1216, 552, 12, 23, "Print",ExpressionUUID->"4c000bb0-010e-4f62-b9e5-daccd602cd4c"],
Cell[49172, 1230, 552, 12, 23, "Print",ExpressionUUID->"d1be8878-2eaf-4b0d-9965-224d33b8a15d"]
}, Open  ]]
}, Open  ]],
Cell[49751, 1246, 614, 10, 111, "Text",ExpressionUUID->"b006ef00-f47e-456d-8f59-eddfb2af3dbf"],
Cell[50368, 1258, 1606, 38, 172, "Input",ExpressionUUID->"9b850b10-729f-4d1f-a749-5d802a3f2cc0"],
Cell[51977, 1298, 415, 8, 78, "Text",ExpressionUUID->"ceb20dab-cae3-4154-8157-576376067513"],
Cell[CellGroupData[{
Cell[52417, 1310, 32677, 838, 2276, "Input",ExpressionUUID->"36bbe132-fd86-4040-9ad7-6c30be59f0a8"],
Cell[CellGroupData[{
Cell[85119, 2152, 297, 8, 23, "Print",ExpressionUUID->"e1ce9036-2dd7-4c64-bb79-302756ac66b7"],
Cell[85419, 2162, 515, 14, 23, "Print",ExpressionUUID->"6c33f343-2fa6-4e97-98b9-1d44e4286e46"],
Cell[85937, 2178, 299, 8, 23, "Print",ExpressionUUID->"232f1f62-b096-4965-86c4-c4fed1a77374"],
Cell[86239, 2188, 630, 14, 41, "Print",ExpressionUUID->"83133a77-3385-461b-b05d-824689c18a20"],
Cell[86872, 2204, 299, 8, 23, "Print",ExpressionUUID->"11557ebb-0153-4421-85d1-caa508fc0331"],
Cell[87174, 2214, 737, 14, 60, "Print",ExpressionUUID->"8e58e24d-04d1-4171-954c-9e9237a512b0"],
Cell[87914, 2230, 299, 8, 23, "Print",ExpressionUUID->"62670fa2-fff7-4264-b752-ed2d5d1c1260"],
Cell[88216, 2240, 852, 15, 60, "Print",ExpressionUUID->"c6067c60-310a-4318-9ff2-8e9b6f6fd524"],
Cell[89071, 2257, 299, 8, 23, "Print",ExpressionUUID->"17ad7442-1769-4df9-844e-07119d20095e"],
Cell[89373, 2267, 989, 24, 98, "Print",ExpressionUUID->"93b4522a-3ac7-450b-83c6-7a26bbba4f03"],
Cell[90365, 2293, 301, 8, 23, "Print",ExpressionUUID->"1c81bb4f-4634-4970-8c78-a1dc40a26026"],
Cell[90669, 2303, 1132, 32, 98, "Print",ExpressionUUID->"270c2b1c-7d43-4756-b014-6efbc44eee47"]
}, Open  ]],
Cell[91816, 2338, 1170, 30, 196, "Output",ExpressionUUID->"3ec62aad-1b3a-47ff-9b3f-60a32fd47780"],
Cell[92989, 2370, 2153, 63, 140, "Output",ExpressionUUID->"0f13b4b7-be9c-4288-bcd1-7f9030ad4fbf"]
}, Open  ]],
Cell[95157, 2436, 462, 8, 78, "Text",ExpressionUUID->"2bd1460c-138e-4e8d-bdc7-344feee52c77"],
Cell[CellGroupData[{
Cell[95644, 2448, 4869, 140, 274, "Input",ExpressionUUID->"0ada089d-c890-4673-b4f0-4f459333a5c6"],
Cell[CellGroupData[{
Cell[100538, 2592, 270, 5, 23, "Print",ExpressionUUID->"11fd705f-69bb-422d-a202-a261e82b67cb"],
Cell[100811, 2599, 270, 5, 23, "Print",ExpressionUUID->"178fdeed-4646-42af-a925-35a068ddf989"],
Cell[101084, 2606, 272, 5, 23, "Print",ExpressionUUID->"e1e67179-7d9e-4059-84d8-409c9608bed7"],
Cell[101359, 2613, 272, 5, 23, "Print",ExpressionUUID->"abcb8858-9fca-40ad-8ba0-68c3fdbdad10"],
Cell[101634, 2620, 269, 5, 23, "Print",ExpressionUUID->"70ba2c64-db20-4954-bd33-fbcfeea2fee6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101952, 2631, 4068, 121, 376, "Input",ExpressionUUID->"238a9c0c-7e66-4070-ba79-7b2332128b70"],
Cell[CellGroupData[{
Cell[106045, 2756, 313, 6, 23, "Print",ExpressionUUID->"b6c26e68-81c3-4c94-aa1f-2322e01394a5"],
Cell[106361, 2764, 312, 6, 23, "Print",ExpressionUUID->"df2cf1bf-6cce-4d56-8150-76e8dee48f4a"],
Cell[106676, 2772, 312, 6, 23, "Print",ExpressionUUID->"f020c6cf-6e5b-4bd5-808c-efedcdca95bf"],
Cell[106991, 2780, 313, 6, 23, "Print",ExpressionUUID->"f8dd3d43-909c-4c46-91b8-f9c38035960b"]
}, Open  ]]
}, Open  ]],
Cell[107331, 2790, 252, 5, 45, "Text",ExpressionUUID->"ca49c71a-eae3-44d2-b224-7ff97497b64b"],
Cell[CellGroupData[{
Cell[107608, 2799, 10887, 307, 887, "Input",ExpressionUUID->"2a80dc45-cb15-4521-8928-ff97857f4cda"],
Cell[CellGroupData[{
Cell[118520, 3110, 489, 11, 23, "Print",ExpressionUUID->"f98ab89f-61e5-41c8-b7f1-a897adba3763"],
Cell[119012, 3123, 487, 11, 23, "Print",ExpressionUUID->"a06cba55-31e3-47bd-8698-ce07c3056138"],
Cell[119502, 3136, 491, 11, 23, "Print",ExpressionUUID->"1b45ec7c-a5e6-4a96-9871-a488567f8029"],
Cell[119996, 3149, 489, 11, 23, "Print",ExpressionUUID->"2d983ff7-57f0-4a41-be4e-4465e6ea0ee6"]
}, Open  ]]
}, Open  ]],
Cell[120512, 3164, 288, 6, 45, "Text",ExpressionUUID->"030b6e0b-8518-4ace-97c6-581dad8e4beb"],
Cell[CellGroupData[{
Cell[120825, 3174, 5586, 142, 458, "Input",ExpressionUUID->"caa46a4e-7feb-4713-b0c7-8d120f32ad37"],
Cell[CellGroupData[{
Cell[126436, 3320, 414, 10, 23, "Print",ExpressionUUID->"45432cfb-93ec-4c13-9f35-dadc4a6f6f3d"],
Cell[126853, 3332, 414, 10, 23, "Print",ExpressionUUID->"2f643fa9-ebc1-49ed-9c91-76179c6e2b90"],
Cell[127270, 3344, 416, 10, 23, "Print",ExpressionUUID->"874d8efe-6072-4b1d-8f4b-1af7968ddb97"],
Cell[127689, 3356, 416, 10, 23, "Print",ExpressionUUID->"b7c06e7c-b029-4746-9ba0-0bec842052a9"]
}, Open  ]]
}, Open  ]],
Cell[128132, 3370, 291, 6, 45, "Text",ExpressionUUID->"04044777-555a-4330-8508-7ba16f283451"],
Cell[CellGroupData[{
Cell[128448, 3380, 10297, 299, 887, "Input",ExpressionUUID->"4895720d-bcfd-46b1-9a32-e070a16128e0"],
Cell[CellGroupData[{
Cell[138770, 3683, 389, 9, 23, "Print",ExpressionUUID->"d03e4cd8-af32-49c4-bc05-11adb3807a07"],
Cell[139162, 3694, 386, 9, 23, "Print",ExpressionUUID->"87a2d2ce-8cfc-44ea-8107-14eb8182a807"],
Cell[139551, 3705, 389, 9, 23, "Print",ExpressionUUID->"13299a73-5a76-4406-9eb2-6762a234c038"],
Cell[139943, 3716, 389, 9, 23, "Print",ExpressionUUID->"0f1a3659-d6d7-40e6-a043-a5e79d922919"]
}, Open  ]]
}, Open  ]],
Cell[140359, 3729, 236, 5, 45, "Text",ExpressionUUID->"82ce1e5f-1ce7-4b74-a278-2fe806c2dcc2"],
Cell[CellGroupData[{
Cell[140620, 3738, 5396, 140, 458, "Input",ExpressionUUID->"88b3a64b-c917-4043-9c67-e7164d5f2e54"],
Cell[CellGroupData[{
Cell[146041, 3882, 390, 9, 23, "Print",ExpressionUUID->"b1fa7f03-3d31-4e2f-90fc-4b2f32297fd5"],
Cell[146434, 3893, 390, 9, 23, "Print",ExpressionUUID->"d822aae5-cdc0-41d7-8fbb-96cc02e14fdb"],
Cell[146827, 3904, 394, 9, 23, "Print",ExpressionUUID->"21e1fc08-f007-4bb2-88ce-55a0cf99cdd8"],
Cell[147224, 3915, 392, 9, 23, "Print",ExpressionUUID->"189ebcd1-83ac-489b-8e83-86243b8055c7"]
}, Open  ]]
}, Open  ]],
Cell[147643, 3928, 235, 5, 45, "Text",ExpressionUUID->"2bdedef0-ab62-4389-a51b-b915073c8e9e"],
Cell[CellGroupData[{
Cell[147903, 3937, 10273, 299, 887, "Input",ExpressionUUID->"6a4c59a8-476e-4e9d-8bde-479303974e8f"],
Cell[CellGroupData[{
Cell[158201, 4240, 371, 9, 23, "Print",ExpressionUUID->"88017e2f-9954-4864-bbdf-29054b0585e2"],
Cell[158575, 4251, 369, 9, 23, "Print",ExpressionUUID->"28d85c0c-f708-4ed9-aac3-05351e8da218"],
Cell[158947, 4262, 373, 9, 23, "Print",ExpressionUUID->"53d8254a-b578-4356-b0d3-7a2161ca7bd2"],
Cell[159323, 4273, 371, 9, 23, "Print",ExpressionUUID->"dad6d4ab-a4c5-4ea0-8acb-f54a07f9c3f7"]
}, Open  ]]
}, Open  ]],
Cell[159721, 4286, 235, 5, 45, "Text",ExpressionUUID->"b8b8d053-16d5-4871-97ba-ac1915826896"],
Cell[CellGroupData[{
Cell[159981, 4295, 5296, 139, 458, "Input",ExpressionUUID->"ea3a28e4-7228-4f7f-a2d9-ea8a971c056e"],
Cell[CellGroupData[{
Cell[165302, 4438, 367, 9, 23, "Print",ExpressionUUID->"7552d14b-3b97-4818-aa33-597706861f44"],
Cell[165672, 4449, 367, 9, 23, "Print",ExpressionUUID->"ea6fc79a-5f05-4049-a79b-dd9752338f25"],
Cell[166042, 4460, 371, 9, 23, "Print",ExpressionUUID->"25811afd-6ee4-4bd8-bafb-42d1bf0789fb"],
Cell[166416, 4471, 369, 9, 23, "Print",ExpressionUUID->"a33609e4-0dc7-4d52-9d0b-58d71d69855c"]
}, Open  ]]
}, Open  ]],
Cell[166812, 4484, 237, 5, 45, "Text",ExpressionUUID->"a8af8de5-c37a-46c6-bbeb-5b82b3d845eb"],
Cell[CellGroupData[{
Cell[167074, 4493, 10328, 300, 887, "Input",ExpressionUUID->"21a4fb76-4583-4560-b8a2-10415b58dced"],
Cell[CellGroupData[{
Cell[177427, 4797, 366, 9, 23, "Print",ExpressionUUID->"54d3ef1d-28e6-490f-83f7-0215bea4cab6"],
Cell[177796, 4808, 366, 9, 23, "Print",ExpressionUUID->"813561fa-1e29-4ea4-bb6d-33f4c7cfdbb5"],
Cell[178165, 4819, 368, 9, 23, "Print",ExpressionUUID->"2e79ede6-f33d-460c-a5e2-cf8b681dc221"],
Cell[178536, 4830, 368, 9, 23, "Print",ExpressionUUID->"055dc5ef-0247-4058-ab2c-860c48ba63a4"]
}, Open  ]]
}, Open  ]],
Cell[178931, 4843, 242, 5, 45, "Text",ExpressionUUID->"c79710a4-6884-4bfd-a5f0-e68eccc6d2db"],
Cell[CellGroupData[{
Cell[179198, 4852, 5343, 140, 458, "Input",ExpressionUUID->"849a2c94-c173-4355-a559-eff4522f5808"],
Cell[CellGroupData[{
Cell[184566, 4996, 366, 9, 23, "Print",ExpressionUUID->"44919896-6d54-4f62-9df0-2a15e0f150cb"],
Cell[184935, 5007, 366, 9, 23, "Print",ExpressionUUID->"7b9bf32a-f943-4560-80cc-48512cd713cb"],
Cell[185304, 5018, 370, 9, 23, "Print",ExpressionUUID->"104bb948-efb3-4947-84ff-da00d53aad95"],
Cell[185677, 5029, 368, 9, 23, "Print",ExpressionUUID->"7fbeafde-af4f-431f-a6c4-97b49f10b3bf"]
}, Open  ]]
}, Open  ]],
Cell[186072, 5042, 425, 8, 78, "Text",ExpressionUUID->"16658083-1f80-40d1-95bf-e2eb283b6d44"],
Cell[186500, 5052, 379, 7, 45, "Text",ExpressionUUID->"4ff1c6d9-aa7c-4b36-958c-81e6e133b884"],
Cell[CellGroupData[{
Cell[186904, 5063, 19886, 653, 1622, "Input",ExpressionUUID->"4a695dd5-2e9e-4873-8151-cf622323b1a0"],
Cell[CellGroupData[{
Cell[206815, 5720, 562, 10, 23, "Print",ExpressionUUID->"98ad4e5a-c525-471a-b223-d544c416d1fa"],
Cell[207380, 5732, 564, 10, 23, "Print",ExpressionUUID->"b39f9135-1e44-46a4-8da5-e5cabf8a2300"],
Cell[207947, 5744, 564, 10, 23, "Print",ExpressionUUID->"6fdc4ccc-013e-4805-bef1-3944ba9c9e66"],
Cell[208514, 5756, 564, 10, 23, "Print",ExpressionUUID->"2971da7d-c5a3-403f-a8eb-2d9f585f0173"],
Cell[209081, 5768, 564, 10, 23, "Print",ExpressionUUID->"4f6ad817-7591-432a-b6be-bd9ed8d6ec96"],
Cell[209648, 5780, 564, 10, 23, "Print",ExpressionUUID->"790cd9b2-bffd-43b4-af51-c4f660213399"],
Cell[210215, 5792, 562, 10, 23, "Print",ExpressionUUID->"f7245702-f332-4171-822e-844c36eaa21a"],
Cell[210780, 5804, 562, 10, 23, "Print",ExpressionUUID->"d49a45e7-edcf-4c0a-84a6-7c036029e4cf"]
}, Open  ]]
}, Open  ]],
Cell[211369, 5818, 283, 6, 45, "Text",ExpressionUUID->"9eed6d7a-6d81-403c-91e2-2da41a5629c1"],
Cell[211655, 5826, 21501, 593, 1622, "Input",ExpressionUUID->"d5da06b3-ecdd-43a5-a96b-1b255ed3fedf"],
Cell[233159, 6421, 394, 7, 45, "Text",ExpressionUUID->"d897deb5-d676-4013-8c5c-855b6e6dc493"],
Cell[CellGroupData[{
Cell[233578, 6432, 10365, 238, 713, "Input",ExpressionUUID->"baddb582-be21-4d1a-94b5-d41fefeae96d"],
Cell[CellGroupData[{
Cell[243968, 6674, 786, 13, 23, "Print",ExpressionUUID->"28530d26-4659-4373-b176-c5e80da7eb87"],
Cell[244757, 6689, 786, 13, 23, "Print",ExpressionUUID->"75ce1dd2-ac87-4287-860c-ace8dbe66588"],
Cell[245546, 6704, 786, 13, 23, "Print",ExpressionUUID->"ba55a475-820a-458f-90d6-263399bccd1f"],
Cell[246335, 6719, 787, 13, 23, "Print",ExpressionUUID->"454aeed5-9827-4e81-a200-fe0546f35e84"],
Cell[247125, 6734, 787, 13, 23, "Print",ExpressionUUID->"94ee3d58-5b0a-43f9-93e9-7b3f5ce36076"],
Cell[247915, 6749, 789, 13, 23, "Print",ExpressionUUID->"aaf146ab-2a2d-481a-ba03-df187edff260"],
Cell[248707, 6764, 787, 13, 23, "Print",ExpressionUUID->"a4b3d501-0ba4-42aa-be4f-ba287ed85244"]
}, Open  ]],
Cell[249509, 6780, 652, 10, 33, "Output",ExpressionUUID->"f88256e0-d1be-4c54-a4d1-2d14fb25995e"],
Cell[250164, 6792, 671, 10, 33, "Output",ExpressionUUID->"9f25e54f-1e29-493f-9cdf-54c93cde78c3"]
}, Open  ]],
Cell[250850, 6805, 405, 7, 45, "Text",ExpressionUUID->"a088470c-580d-4b87-b29c-a7269c76c33a"],
Cell[251258, 6814, 3975, 113, 335, "Input",ExpressionUUID->"7e32dd4c-b89f-42d0-8dd2-6697fe6a66e5"],
Cell[255236, 6929, 435, 8, 78, "Text",ExpressionUUID->"d1e16a59-afc3-4f4b-aae4-9df736e7573c"],
Cell[CellGroupData[{
Cell[255696, 6941, 3210, 75, 335, "Input",ExpressionUUID->"99e5033f-7960-46d5-b995-d87f1305a634"],
Cell[258909, 7018, 928, 17, 33, "Output",ExpressionUUID->"92e0e1b7-fea7-476b-a6cb-4bd3a5644c10"]
}, Open  ]],
Cell[259852, 7038, 322, 7, 45, "Text",ExpressionUUID->"2876830e-4c73-43a7-89e6-da2dd83195c8"],
Cell[CellGroupData[{
Cell[260199, 7049, 21042, 624, 1336, "Input",ExpressionUUID->"66960ea8-eea8-4233-8f20-58771038c602"],
Cell[281244, 7675, 700, 11, 33, "Output",ExpressionUUID->"ee3acee8-0033-49b0-85c2-bca01ebc9b32"],
Cell[281947, 7688, 702, 11, 33, "Output",ExpressionUUID->"15930398-03cf-42ee-8334-9a9de7a4d2c0"],
Cell[282652, 7701, 702, 11, 33, "Output",ExpressionUUID->"8c056d47-2427-409a-8ec7-b844fd0f61be"],
Cell[283357, 7714, 702, 11, 33, "Output",ExpressionUUID->"a6dcd6cf-0217-4412-b873-fefac3451ff3"],
Cell[CellGroupData[{
Cell[284084, 7729, 768, 14, 23, "Print",ExpressionUUID->"e62cd765-24d6-4658-9aae-716ed822b80a"],
Cell[284855, 7745, 766, 14, 23, "Print",ExpressionUUID->"b0681370-81f6-4324-b6fd-ff169859ce11"],
Cell[285624, 7761, 766, 14, 23, "Print",ExpressionUUID->"f0889ac9-f84e-4c26-9228-fe9c886c23ba"],
Cell[286393, 7777, 766, 14, 23, "Print",ExpressionUUID->"492d1c4b-dd09-4e45-8d4e-63707d3e72b6"],
Cell[287162, 7793, 766, 14, 23, "Print",ExpressionUUID->"9e5b2428-b16b-45ad-9a3a-a6886825d202"],
Cell[287931, 7809, 766, 14, 23, "Print",ExpressionUUID->"07bd15ed-7c83-4e24-b439-d2a548913383"],
Cell[288700, 7825, 768, 14, 23, "Print",ExpressionUUID->"081d629b-a4df-4d5d-9437-eab605c967cb"],
Cell[289471, 7841, 766, 14, 23, "Print",ExpressionUUID->"5048cc45-8138-46fe-927c-974e67434026"]
}, Open  ]],
Cell[290252, 7858, 45831, 896, 317, "Output",ExpressionUUID->"4fe40d93-5e08-4051-a036-f40e6aaa4bea"]
}, Open  ]],
Cell[336098, 8757, 341, 7, 45, "Text",ExpressionUUID->"54aee824-c6fe-4129-b337-cf693e4f0d9a"],
Cell[CellGroupData[{
Cell[336464, 8768, 17551, 481, 1264, "Input",ExpressionUUID->"e3d0c9c4-6ae5-4bac-bfae-4214af4db788"],
Cell[CellGroupData[{
Cell[354040, 9253, 370, 7, 23, "Print",ExpressionUUID->"e6066426-2f39-4f1c-9276-753ae81195e0"],
Cell[354413, 9262, 368, 7, 23, "Print",ExpressionUUID->"8fa151d4-51f5-4646-9d9b-01fc447fb524"],
Cell[354784, 9271, 369, 7, 23, "Print",ExpressionUUID->"53b3303c-bf51-4de5-a978-0e6dd732fb04"],
Cell[355156, 9280, 369, 7, 23, "Print",ExpressionUUID->"013d8096-2246-4a8b-9374-94943be8e3b0"],
Cell[355528, 9289, 369, 7, 23, "Print",ExpressionUUID->"ef58de10-0b91-48e7-a536-7fc800a2e170"],
Cell[355900, 9298, 369, 7, 23, "Print",ExpressionUUID->"e7726f4b-7352-4ca3-a898-24e2d9238a7f"],
Cell[356272, 9307, 371, 7, 23, "Print",ExpressionUUID->"db50ede3-55db-4aee-96e3-5562fc8f23f9"],
Cell[356646, 9316, 369, 7, 23, "Print",ExpressionUUID->"c1b0662a-c807-491d-b48f-9b8b38be9151"],
Cell[357018, 9325, 369, 7, 23, "Print",ExpressionUUID->"3bdb93a1-c108-4362-9c82-711013a8ac96"],
Cell[357390, 9334, 369, 7, 23, "Print",ExpressionUUID->"23ebef3e-c559-47c1-8235-a60ae6860562"],
Cell[357762, 9343, 369, 7, 23, "Print",ExpressionUUID->"6ddf0f22-6f08-4c0f-9673-e4bf57ee3717"],
Cell[358134, 9352, 369, 7, 23, "Print",ExpressionUUID->"a86a5009-d6ad-4036-94ab-f03dfcf07b6c"],
Cell[358506, 9361, 370, 7, 23, "Print",ExpressionUUID->"46a90361-7f02-4835-a267-2503f483da9a"],
Cell[358879, 9370, 370, 7, 23, "Print",ExpressionUUID->"d323edb6-7b29-49d0-8b6e-d8b4d58e7e51"],
Cell[359252, 9379, 372, 7, 23, "Print",ExpressionUUID->"981cd31d-dce5-445b-8a97-5c4af7be281d"],
Cell[359627, 9388, 372, 7, 23, "Print",ExpressionUUID->"d2dd751e-10e2-4b2e-9d63-fb66b498d4ac"],
Cell[360002, 9397, 372, 7, 23, "Print",ExpressionUUID->"01c41aa5-0f96-4278-9123-8bd6de500442"],
Cell[360377, 9406, 370, 7, 23, "Print",ExpressionUUID->"3e284598-e784-4243-9692-0374c514d156"],
Cell[360750, 9415, 370, 7, 23, "Print",ExpressionUUID->"d81741b3-a46a-46ac-bf27-e5a8b79268e2"],
Cell[361123, 9424, 372, 7, 23, "Print",ExpressionUUID->"8890f59d-5824-4a94-ac68-539b853c51fa"]
}, Open  ]],
Cell[361510, 9434, 345, 6, 33, "Output",ExpressionUUID->"5d04e312-cce5-43d4-a678-0c020a28f783"],
Cell[361858, 9442, 361, 6, 33, "Output",ExpressionUUID->"30f91981-dbcb-4ad2-901b-63eb16dd6fbd"],
Cell[362222, 9450, 343, 6, 33, "Output",ExpressionUUID->"5d616a2c-76bc-4dc6-82c4-c599c826ac84"],
Cell[362568, 9458, 343, 6, 33, "Output",ExpressionUUID->"31258a2e-cd0e-48c5-8503-ee255f5cf986"],
Cell[362914, 9466, 343, 6, 33, "Output",ExpressionUUID->"1c93b2f4-9582-4793-a93e-b6e8bd235a5d"],
Cell[363260, 9474, 343, 6, 33, "Output",ExpressionUUID->"31173c96-0041-478c-9985-9ab9ddd65622"],
Cell[CellGroupData[{
Cell[363628, 9484, 413, 9, 23, "Print",ExpressionUUID->"c9479e70-f33e-4860-a91a-6ad051f7622f"],
Cell[364044, 9495, 413, 9, 23, "Print",ExpressionUUID->"32743cc4-1505-49ab-a50c-193a7410fe03"],
Cell[364460, 9506, 413, 9, 23, "Print",ExpressionUUID->"88df496a-fc7f-4e0e-88a9-87bfe5a5a73e"],
Cell[364876, 9517, 413, 9, 23, "Print",ExpressionUUID->"c5f49d96-9d04-4da7-9790-720b4dc6fe6f"],
Cell[365292, 9528, 415, 9, 23, "Print",ExpressionUUID->"5811d148-6c87-4928-bd19-cf34b4d76ba5"],
Cell[365710, 9539, 412, 9, 23, "Print",ExpressionUUID->"3d0fa692-1384-4cec-9d4f-74d8a4299b89"],
Cell[366125, 9550, 415, 9, 23, "Print",ExpressionUUID->"5ec04b34-9f9b-43d1-862b-7d7289227b61"],
Cell[366543, 9561, 413, 9, 23, "Print",ExpressionUUID->"ed415129-aada-4494-bbf9-5b2cf9711f3a"]
}, Open  ]],
Cell[366971, 9573, 431, 9, 33, "Output",ExpressionUUID->"a2781a12-7353-40d5-b329-022c1f731ae6"],
Cell[367405, 9584, 2864, 86, 119, "Output",ExpressionUUID->"08fe3e12-7d5d-4980-8150-477193718942"]
}, Open  ]],
Cell[370284, 9673, 572, 10, 78, "Text",ExpressionUUID->"c94f3c68-fdcb-45df-b4f0-e85f0ac86cc9"],
Cell[CellGroupData[{
Cell[370881, 9687, 11342, 298, 887, "Input",ExpressionUUID->"bbdd9077-ffb0-49ba-819b-02e611122bcd"],
Cell[CellGroupData[{
Cell[382248, 9989, 293, 6, 23, "Print",ExpressionUUID->"8e7507a5-fa66-48bc-a2e4-a6498689ce44"],
Cell[382544, 9997, 295, 6, 23, "Print",ExpressionUUID->"54903428-5919-4cc2-8261-48ddfbcc5442"],
Cell[382842, 10005, 293, 6, 23, "Print",ExpressionUUID->"af29e1f5-5bdd-48ae-84cc-5d6b27f47f01"],
Cell[383138, 10013, 293, 6, 23, "Print",ExpressionUUID->"c7c71b02-7a93-46f8-8a16-739752703147"],
Cell[383434, 10021, 295, 6, 23, "Print",ExpressionUUID->"10e11d66-8dd7-4b50-9243-07f209b30561"]
}, Open  ]],
Cell[383744, 10030, 708, 13, 53, "Output",ExpressionUUID->"b047e8c2-1051-434b-aa34-9d5bd12a12b3"],
Cell[384455, 10045, 271, 5, 33, "Output",ExpressionUUID->"5eeed0b4-22dc-49ee-9b53-af1b12ed12c2"],
Cell[CellGroupData[{
Cell[384751, 10054, 293, 6, 23, "Print",ExpressionUUID->"d6599062-9bda-474a-b644-b586ad00b89f"],
Cell[385047, 10062, 292, 6, 23, "Print",ExpressionUUID->"e44032ba-39a1-4149-9be5-05c715cbc84c"],
Cell[385342, 10070, 295, 6, 23, "Print",ExpressionUUID->"5dfa371e-07ed-4a5a-86f2-2e52fb987a10"],
Cell[385640, 10078, 295, 6, 23, "Print",ExpressionUUID->"86fbb8bd-cba4-430c-8ccd-175bc7f40247"],
Cell[385938, 10086, 293, 6, 23, "Print",ExpressionUUID->"2b039b3b-dd6b-4134-af0c-f27382eee59c"],
Cell[386234, 10094, 293, 6, 23, "Print",ExpressionUUID->"7d0baf65-5fb8-460a-bf35-17d91fcf9127"],
Cell[386530, 10102, 292, 6, 23, "Print",ExpressionUUID->"7df1f351-f9ee-4004-a279-370d90d5ec6e"],
Cell[386825, 10110, 295, 6, 23, "Print",ExpressionUUID->"c2cc57cb-deb9-4f51-9261-82cddbb1c8e5"],
Cell[387123, 10118, 293, 6, 23, "Print",ExpressionUUID->"c2649049-ec2c-4712-9491-7e3b833e28a9"],
Cell[387419, 10126, 296, 6, 23, "Print",ExpressionUUID->"56efe6ba-5cda-423a-90e2-8703dc24531a"]
}, Open  ]]
}, Open  ]],
Cell[387742, 10136, 283, 6, 45, "Text",ExpressionUUID->"61d92383-d7fd-430a-bb18-13f01c47a926"],
Cell[CellGroupData[{
Cell[388050, 10146, 10849, 260, 680, "Input",ExpressionUUID->"744268ed-214d-497a-ab39-54e7b671f100"],
Cell[CellGroupData[{
Cell[398924, 10410, 224, 5, 23, "Print",ExpressionUUID->"75ee0976-b9b5-4e41-bcc1-f1ab0fc96113"],
Cell[399151, 10417, 225, 5, 23, "Print",ExpressionUUID->"db47d336-93e2-41f0-b169-259e811e446a"],
Cell[399379, 10424, 223, 5, 23, "Print",ExpressionUUID->"02e1d02c-f83f-4864-9197-893a8ab085c7"],
Cell[399605, 10431, 221, 5, 23, "Print",ExpressionUUID->"88995a9e-5c4c-4c2d-981a-c1c0f4d756a8"],
Cell[399829, 10438, 223, 5, 23, "Print",ExpressionUUID->"b5e2a692-55f3-4c06-8001-80e9a9083838"]
}, Open  ]],
Cell[400067, 10446, 584, 13, 35, "Output",ExpressionUUID->"546b9397-8d62-4f30-acb1-bbe2663873be"],
Cell[400654, 10461, 584, 13, 35, "Output",ExpressionUUID->"48846460-fc40-4bb5-a867-5a9222b97d67"]
}, Open  ]],
Cell[401253, 10477, 286, 6, 45, "Text",ExpressionUUID->"cdd33ab6-0cdc-4ff9-83ab-ee34e1f6fd58"],
Cell[401542, 10485, 4494, 127, 274, "Input",ExpressionUUID->"54ff6c9b-0ca6-49a7-b0ff-4a0e83359d32"],
Cell[406039, 10614, 364, 7, 78, "Text",ExpressionUUID->"db156449-d4fd-49ca-9ad0-f54d33fd7035"],
Cell[CellGroupData[{
Cell[406428, 10625, 9118, 269, 968, "Input",ExpressionUUID->"1002dd6f-a258-41c9-8958-ca1cdfe93eac"],
Cell[415549, 10896, 176, 3, 33, "Output",ExpressionUUID->"ea444c27-7372-424e-8f5a-02c69e9605bd"],
Cell[415728, 10901, 176, 3, 33, "Output",ExpressionUUID->"40fdfb55-0bf0-4074-8f77-6395b8d879af"],
Cell[415907, 10906, 1452, 49, 82, "Output",ExpressionUUID->"2d0eeddd-4e3a-4b80-9c61-9c03ba0256c9"],
Cell[417362, 10957, 180, 3, 33, "Output",ExpressionUUID->"2cff671d-c836-4cc5-b077-b57b0945b43e"],
Cell[417545, 10962, 176, 3, 33, "Output",ExpressionUUID->"97adb124-a4c7-489b-ae56-d1fc73299caa"]
}, Open  ]],
Cell[417736, 10968, 496, 9, 78, "Text",ExpressionUUID->"a9ea8e4d-6445-420a-acfc-f592bd2c41d9"],
Cell[CellGroupData[{
Cell[418257, 10981, 10434, 286, 863, "Input",ExpressionUUID->"e8e748f9-fce3-4203-8822-0e9d48035136"],
Cell[CellGroupData[{
Cell[428716, 11271, 385, 9, 23, "Print",ExpressionUUID->"518409e6-a2ab-4c1d-9e57-f9125427cee8"],
Cell[429104, 11282, 489, 10, 23, "Print",ExpressionUUID->"b66b46e0-4930-428c-b605-2f8c99712e20"],
Cell[429596, 11294, 385, 9, 23, "Print",ExpressionUUID->"b1b03f78-5d94-4847-a79a-c5e0b5ec7df8"],
Cell[429984, 11305, 489, 10, 23, "Print",ExpressionUUID->"9480a21c-b90b-4194-9b58-ecdd5cfac873"],
Cell[430476, 11317, 385, 9, 23, "Print",ExpressionUUID->"d77ca3ca-3970-48f8-a1dc-214cc035f944"],
Cell[430864, 11328, 489, 10, 23, "Print",ExpressionUUID->"e2a2eb19-45b3-4c81-9e08-085b31384f2a"]
}, Open  ]]
}, Open  ]],
Cell[431380, 11342, 251, 5, 45, "Text",ExpressionUUID->"a20cf6b9-c11e-4d07-8cf8-c2fb915a3bb4"],
Cell[CellGroupData[{
Cell[431656, 11351, 7705, 223, 556, "Input",ExpressionUUID->"7241e02d-652c-4fa7-8823-27238fd2e29e"],
Cell[439364, 11576, 465, 10, 23, "Print",ExpressionUUID->"c84249ba-da7c-4cbe-bd73-aec9a8d5a1e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439866, 11591, 1944, 53, 192, "Input",ExpressionUUID->"32390407-20f7-4534-a4db-f111170dbec1"],
Cell[441813, 11646, 329, 5, 33, "Output",ExpressionUUID->"62dc863c-700d-4912-b26c-a66fb4324000"],
Cell[442145, 11653, 404, 10, 23, "Print",ExpressionUUID->"08939158-db40-45f3-96d1-bdec9fb2cf60"],
Cell[442552, 11665, 1416, 25, 91, "Message",ExpressionUUID->"21498937-a658-4e56-9cad-021b49638fb2"],
Cell[443971, 11692, 1413, 25, 91, "Message",ExpressionUUID->"9ffaa9da-3c6e-4bd8-b6f7-b43d356cc98e"],
Cell[445387, 11719, 1414, 25, 91, "Message",ExpressionUUID->"ace43d27-308a-4470-a923-b66d9a0c7588"],
Cell[446804, 11746, 565, 12, 26, "Message",ExpressionUUID->"2c46e9ad-b1db-40ab-9cba-d4c972beeaa9"],
Cell[CellGroupData[{
Cell[447394, 11762, 408, 10, 23, "Print",ExpressionUUID->"88632843-a94a-41e5-a184-51ba777a9126"],
Cell[447805, 11774, 406, 10, 23, "Print",ExpressionUUID->"0fd32c62-c805-4883-8661-e1d7d36cd631"],
Cell[448214, 11786, 406, 10, 23, "Print",ExpressionUUID->"27ff4c67-f7c6-4976-a0fb-46f1e29b622a"],
Cell[448623, 11798, 406, 10, 23, "Print",ExpressionUUID->"26ec6bda-6191-4065-ac88-c65409dc7ee8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[449078, 11814, 5094, 138, 437, "Input",ExpressionUUID->"431c4161-4da7-4ca5-aec3-2cd617e9d1e9"],
Cell[CellGroupData[{
Cell[454197, 11956, 379, 9, 23, "Print",ExpressionUUID->"3df39416-7d2d-4572-aae3-a4cc679358e2"],
Cell[454579, 11967, 383, 9, 23, "Print",ExpressionUUID->"101cb142-07fb-41e2-b3e8-babb68e2c308"],
Cell[454965, 11978, 381, 9, 23, "Print",ExpressionUUID->"5ff1b1cb-b701-4ee4-be32-9c1e6a590d3a"],
Cell[455349, 11989, 381, 9, 23, "Print",ExpressionUUID->"36f2d99d-835e-4355-9542-d4788b4fb402"],
Cell[455733, 12000, 383, 9, 23, "Print",ExpressionUUID->"524792f9-52b0-4e0f-8b6f-dc2454ef0945"]
}, Open  ]],
Cell[456131, 12012, 222, 4, 33, "Output",ExpressionUUID->"40ed4764-f88d-4bce-b019-8ece8869ac7b"]
}, Open  ]],
Cell[456368, 12019, 350, 6, 45, "Text",ExpressionUUID->"d5074f22-bef7-440e-8f96-83373b9afff4"],
Cell[CellGroupData[{
Cell[456743, 12029, 2589, 79, 131, "Input",ExpressionUUID->"50804469-c05d-42c0-85e8-1ca15b2f8485"],
Cell[459335, 12110, 225, 4, 33, "Output",ExpressionUUID->"e18037ca-1098-4411-86f5-31f35015b059"],
Cell[459563, 12116, 1138, 18, 53, "Output",ExpressionUUID->"af7f08e5-b0df-460f-8f27-dc9e2f8c3f6f"]
}, Open  ]],
Cell[460716, 12137, 363, 7, 45, "Text",ExpressionUUID->"6564a724-1b1f-4b25-81ed-9871991dc8a6"],
Cell[CellGroupData[{
Cell[461104, 12148, 13267, 361, 1234, "Input",ExpressionUUID->"88227c5a-c94f-4ec1-a772-267a8f72fe36"],
Cell[474374, 12511, 177, 3, 33, "Output",ExpressionUUID->"74addef9-f075-4455-b726-2e0cc0b7e402"],
Cell[474554, 12516, 178, 3, 33, "Output",ExpressionUUID->"186593b3-aaab-4201-b9f2-b6d9bbed83ac"],
Cell[474735, 12521, 180, 3, 33, "Output",ExpressionUUID->"96c209ee-0a4a-4403-8b84-f4c053152829"],
Cell[474918, 12526, 1454, 49, 82, "Output",ExpressionUUID->"76980b84-341d-4e1d-9773-5f9133c08ec9"],
Cell[476375, 12577, 178, 3, 33, "Output",ExpressionUUID->"610517c1-7a93-44a9-92b0-2b1262c4c86b"]
}, Open  ]],
Cell[476568, 12583, 377, 7, 45, "Text",ExpressionUUID->"968f933d-3aad-4176-a409-e8ec25d17244"],
Cell[CellGroupData[{
Cell[476970, 12594, 8912, 222, 651, "Input",ExpressionUUID->"13819ff9-67ae-483e-b707-655b004f5b4c"],
Cell[CellGroupData[{
Cell[485907, 12820, 292, 6, 23, "Print",ExpressionUUID->"cf4b19c8-8648-4904-8aa8-368b081055b6"],
Cell[486202, 12828, 292, 6, 23, "Print",ExpressionUUID->"c75fcc0d-76fd-4a68-ab5f-d702b179415d"],
Cell[486497, 12836, 293, 6, 23, "Print",ExpressionUUID->"ecdbc963-6565-47ad-8071-4b2c71f81061"],
Cell[486793, 12844, 293, 6, 23, "Print",ExpressionUUID->"01472663-864c-4aa5-8383-4042f742621c"],
Cell[487089, 12852, 293, 6, 23, "Print",ExpressionUUID->"9745175f-bc6b-46c4-91c3-11f2cc4d735e"],
Cell[487385, 12860, 293, 6, 23, "Print",ExpressionUUID->"c05acf0a-b038-4430-9157-39b0f7f26aa4"]
}, Open  ]],
Cell[487693, 12869, 276, 5, 33, "Output",ExpressionUUID->"23b3b6fe-d18f-479c-8b6a-8ead5b7a8bf3"],
Cell[487972, 12876, 294, 5, 33, "Output",ExpressionUUID->"273d6d27-0ab5-4a92-8c93-a2dbc12c5be0"]
}, Open  ]],
Cell[488281, 12884, 606, 10, 78, "Text",ExpressionUUID->"71af4615-6743-4583-87f3-5c61bf6bf095"],
Cell[CellGroupData[{
Cell[488912, 12898, 18637, 506, 1431, "Input",ExpressionUUID->"d7cc8fb1-aec7-439e-990d-4360fdb39c50"],
Cell[CellGroupData[{
Cell[507574, 13408, 622, 13, 23, "Print",ExpressionUUID->"052c779a-3a18-4dcb-8832-b82844b50189"],
Cell[508199, 13423, 730, 14, 23, "Print",ExpressionUUID->"175bff5a-733d-40aa-8583-fb195ceca2ed"],
Cell[508932, 13439, 730, 14, 23, "Print",ExpressionUUID->"e9c4d4c4-c013-4e89-be36-d35ce30654ec"],
Cell[509665, 13455, 658, 13, 23, "Print",ExpressionUUID->"1a01a0bc-020a-4526-9478-0ab9da9cbb1a"],
Cell[510326, 13470, 624, 13, 23, "Print",ExpressionUUID->"304c5c66-e356-49ed-9de3-1a8a53ba213e"],
Cell[510953, 13485, 732, 14, 23, "Print",ExpressionUUID->"dd65d0af-b123-4890-9653-9b134b65d724"],
Cell[511688, 13501, 730, 14, 23, "Print",ExpressionUUID->"79027789-7aed-41b5-868a-00241e70987b"],
Cell[512421, 13517, 660, 13, 23, "Print",ExpressionUUID->"315aee49-f5da-45bd-b47f-bc397d4a145b"],
Cell[513084, 13532, 622, 13, 23, "Print",ExpressionUUID->"94652e85-8997-4b0c-85a6-0c7e9598279f"],
Cell[513709, 13547, 730, 14, 23, "Print",ExpressionUUID->"19b18437-557d-44d4-aea3-4db74dc3de3f"],
Cell[514442, 13563, 730, 14, 23, "Print",ExpressionUUID->"d6365c2e-a5d7-42a9-8f17-4df44a3c686d"],
Cell[515175, 13579, 658, 13, 23, "Print",ExpressionUUID->"22c85833-c585-431b-8c94-21837138f0e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[515882, 13598, 1573, 47, 90, "Input",ExpressionUUID->"485f962f-1923-4aa5-8660-3edef7e5c38e"],
Cell[517458, 13647, 248, 4, 33, "Output",ExpressionUUID->"a1bcdc7d-8268-4e08-963d-1eeefe74e1e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517743, 13656, 2080, 57, 172, "Input",ExpressionUUID->"a1938f6d-e636-4f48-9e3b-9abf933c72c0"],
Cell[CellGroupData[{
Cell[519848, 13717, 197, 4, 23, "Print",ExpressionUUID->"dc0cedfa-3526-4ded-a521-d70d29c3ab31"],
Cell[520048, 13723, 198, 4, 23, "Print",ExpressionUUID->"a5346501-49a7-4ef7-8995-d8396af57b14"],
Cell[520249, 13729, 198, 4, 23, "Print",ExpressionUUID->"bbfff636-f231-4f8b-88dd-7b58dca9f34e"],
Cell[520450, 13735, 198, 4, 23, "Print",ExpressionUUID->"ca789835-5127-417f-bdc7-e888c048ef08"],
Cell[520651, 13741, 198, 4, 23, "Print",ExpressionUUID->"7700e746-d428-4b46-8888-e28aeff86a19"]
}, Open  ]],
Cell[520864, 13748, 247, 5, 33, "Output",ExpressionUUID->"5a207539-1f34-40b3-bef6-ea08187ca418"]
}, Open  ]],
Cell[521126, 13756, 716, 16, 75, "Input",ExpressionUUID->"2d87888e-8eaa-4ac1-89c8-60f85867d3f6"]
}
]
*)



==> anc/WiWj <==
{Z0 + (-46/779 + ((157*I)/779)*Sqrt[2])*Z1 + 
  ((-94148488622279324777841 + 43438806394417297824455*Sqrt[6])/
     9505941691415735131823124 + ((I/9505941691415735131823124)*
      (-224874796542722361755280 + 61595959817782139316985*Sqrt[6]))/Sqrt[2])*
   Z2 + ((1227220559858018522035694550175986412634517788682403582985913625386\
58968592067925418270443985264740837111 - 245135369009622862393740750516505298\
4166955183825262223041616904998633892627279751022618359175576663820*Sqrt[6])/
     224131124697640571074780876867529588528260784555797768823012186049587349\
8330193167689712759813505608128578001007201375500544657885682 + 
    ((I/112065562348820285537390438433764794264130392277898884411506093024793\
6749165096583844856379906752804064289000503600687750272328942841)*
      (2432924448896531074946311967761225882236843978373931117443687702377824\
77942083580921876819560771189274950 + 437740472589360100915791987716503524378\
07950545255950342790128175500656359021979629508378671692236707719*Sqrt[6]))/
     Sqrt[2])*Z3 + ((25786497604865366319992302251066876012543196197183007617\
75961961412034183343421416776 - 234067074786147112700537461440122801758342144\
7027131947485781200338340931883614686463*Sqrt[6])/175606075375983661382672344\
89781033664230452098497173678708014203407580157397272504033297392153408475200\
7963604 + ((I/878030376879918306913361724489051683211522604924858683935400710\
17037900786986362520166486960767042376003981802)*(725792119439283627133903262\
9851530577159038987570017965621235269680432295552100210065 - 
       1840705519702725773243334321125455991602031880248746658154636465898110\
755415208645209*Sqrt[6]))/Sqrt[2])*Z4 + 
  ((3752164890001271176815554250487140764780865555784664211420309260601769742\
6721444416409 - 1844664126624479861923741580532143919194286586910157400838642\
4234708567137843524356049*Sqrt[6])/108398811960483741594242188208524899161916\
3709783776153006667543420220997370202006421808480997123979950666442 + 
    ((I/108398811960483741594242188208524899161916370978377615300666754342022\
0997370202006421808480997123979950666442)*(-104043435587998297194338648280955\
80052019389985696959418585130183116890506402622992072 - 
       7858941779104977582087340857474341715567466876366712910889437881675448\
078886021189327*Sqrt[6]))/Sqrt[2])*Z5 + 
  ((3507036991642133840671726145678548108302968606408786890739420189407771137\
89869155856 - 105670032666734016831018976343029377937771281451825323898480998\
6990644424681126111979*Sqrt[6])/630216849229928467569308485093825192325588613\
274368602756577511996184620942003906507847407255887725905457059038 + 
    ((I/630216849229928467569308485093825192325588613274368602756577511996184\
620942003906507847407255887725905457059038)*
      (-168001683644558672436182967476949833356808903361033770411334321253964\
2237480782058207 - 3187397097669754269637158397943692521501120719824881193299\
99930544570477224727169750*Sqrt[6]))/Sqrt[2])*Z6 + 
  (((I/1293204974619813215452221011412529294652107834439004372856497054616170\
842172992016154102879689081613557997885145976)*
      (-109444331692691496507434149363606251436404146158308689991371123017584\
80326738896074976 - 625804120904046402110220563203724300173597319773499729945\
811610570082640746177157389*Sqrt[6]))/Sqrt[2] + 
    (-29193641757453460306963159060688472273389777427001499068324656217025900\
82114843713106 + 151711917058463855928897352494697579250737750932893460482839\
7077864001690603575826123*Sqrt[6])/129320497461981321545222101141252929465210\
7834439004372856497054616170842172992016154102879689081613557997885145976)*
   Z7 + ((1166099262509251229775746673239277753582566053990878084035473195747\
57641959357340521511380892957576130461354221451660339845549957441780794615370\
300188351348047069779 - 45280613616942985127065825229536490300020273491712675\
21903933496154506572516434651896662420833956826082134291310780094008135443274\
7821480937764148931029647467035789*Sqrt[6])/762181572016031164685841048648103\
13547867531245892871857572670821678454339866585178338718298878426587303746721\
96419065350354850000872038001055293131166377932068678233969481799702682259585\
44092443149508362731721319568 + ((I/76218157201603116468584104864810313547867\
53124589287185757267082167845433986658517833871829887842658730374672196419065\
35035485000087203800105529313116637793206867823396948179970268225958544092443\
149508362731721319568)*(-1030927494080976306654657836408745022728759171866083\
87217068895102636965818767065018090582252636329480127816302494521495048218408\
397568617089915361929126719917664492 + 66866410134066443443061584052119801488\
60855606100909056690145435400560707419512084959351420034381794741110182175122\
698992161125759681389415209309723700266776241069*Sqrt[6]))/Sqrt[2])*Z8 + 
  ((-703244001128695014754852281082648552529657423172829411474183151439537292\
4320266599950906345591605031410328796285800266 + 4593548660114858872070725425\
89162200417698160273588006700553202199108197905584395056271924125965982648906\
7081095998569*Sqrt[6])/124635135856270095238195833396689325669160608297432504\
56695157470185399599971277479018395844065317285227252768041373643916794679339\
063225227787261993528 + ((I/6231756792813504761909791669834466283458030414871\
62522834757873509269979998563873950919792203265864261362638402068682195839733\
9669531612613893630996764)*(-189650089040481870603052554250963366237645745960\
05178475829468755790732723153726553488232437878893247164310436499156235 + 
       8971418146792264331597116171905473450728974782113837948724243258681671\
657433446749351104348485634933196492610850797978*Sqrt[6]))/Sqrt[2])*Z9, 
 Z0 + (-2/55 + ((14*I)/55)*Sqrt[2])*Z1 + 
  (((I/579630590939983849501410)*(6414285266231830700706 - 
       2380817569494695501533*Sqrt[6]))/Sqrt[2] + 
    (3961349024943681905364 - 2198938875354531634247*Sqrt[6])/
     579630590939983849501410)*Z2 + 
  (((I/2733306398751714281399766791067434006442204689704850839305026659141309\
14430511361913379604855305561966899756220390411646407885108010)*
      (-201000312286538161570325688469043422012047415944098682975418571697915\
53253560292191732978857800646106520 - 318347093379071054376307903459378771601\
4950452242945304025611887648363699538433335392514250239915249477*Sqrt[6]))/
     Sqrt[2] + (-457855239943166227705723852616697129320270896438509155625836\
543614687115327909180924402663320321397013 + 17259566246238215512147214398362\
74051822395188463985343808967388227232352504440293033015078417063271920*
       Sqrt[6])/5466612797503428562799533582134868012884409379409701678610053\
31828261828861022723826759209710611123933799512440780823292815770216020)*Z3 + 
  ((-410763505788470786942331536192782439931574398710102436055297676851261407\
68105750263 + 817399062235225435939254129978047960129803811338503557143550284\
48091320203903613647*Sqrt[6])/10707687522925833011138557615720142478189300060\
059252243114642806955841559388580795142254507410614923902924610 + 
    ((I/107076875229258330111385576157201424781893000600592522431146428069558\
41559388580795142254507410614923902924610)*(-63795458319113117693741375737514\
7208472406080162138246687192607859388477110708668488 + 
       1775878885226805289835891868294862390713647502905944686988635654321793\
43892788399943*Sqrt[6]))/Sqrt[2])*Z4 + 
  (((I/6609683656127057414283060256617371900116851888925464347601631362318420\
7156719634537915151280312437801869905)*(2614985332155274865005732344270769775\
09428348695690252700142417124921890870783958471 + 221114450973860959867788661\
377066781858728900795388248196315279870769517129366839686*Sqrt[6]))/Sqrt[2] + 
    (-20278071035380821240793344646963054992631188117378671013294865094860289\
03437536114174 + 990382414409620037390538928699408448502801927085082314582661\
728311095981670598449839*Sqrt[6])/1321936731225411482856612051323474380023370\
37778509286952032627246368414313439269075830302560624875603739810)*Z5 + 
  ((I/38427856660361491924957834456940560507657842272827353826620579999767354\
935488043079746793125359007677162015795)*Sqrt[2]*(309611112260041166986675951\
42501916452743249323922492012191639420972241276248978273 - 
      79227053717699200803755851379420080790000746539218204860316213432733427\
09738662965*Sqrt[6]) + (95079226045358256976965875313596375547581431864219758\
47133977981958119482789750787 + 374441134500874903278590219325884766885588260\
37726724377305047830239995665789534472*Sqrt[6])/38427856660361491924957834456\
94056050765784227282735382662057999976735493548804307974679312535900767716201\
5795)*Z6 + (((I/4336967902688397978650741196810311658894264078911295152872398\
65877374367801918054198022307212801760644450510262370)*
      (8980872208208428039009399273386275499553524934420401455338317580576237\
71966693322644 - 179606761056189799297963865822600024174938137420880864305239\
879723678616881547116851*Sqrt[6]))/Sqrt[2] + 
    (-30886398142867401413824375054888486430022449011407497021457896955969601\
4402043696465 - 5595285207679977808200459197355143141288961368351551546341598\
3905913821783364356463*Sqrt[6])/216848395134419898932537059840515582944713203\
945564757643619932938687183900959027099011153606400880322225255131185)*Z7 + 
  (((I/9294897219707697130315134739611013847300918444621081933850325709960787\
11461787624126081930474127153503704228316636471384189615853764882683055523552\
58126560147179002853286363411008320238846840541847501019845331868240)*
      (5371621718569627482330371153741473228359102452364926659788958161266923\
54425172795120010732700835219130201409539823542840579280025094262482653493637\
1477949919693313 - 4419170576371220076987509850721723183307694336252935583775\
22012863983803535897482474427605063084920890401845708119980933226268729508402\
784459454149365082557871265*Sqrt[6]))/Sqrt[2] + 
    (-11242237429548393256218598612475867282022420535751784157699947013059846\
96903254544142148363687969823942743846822093186916550466354279452517871329915\
0857895523402920 + 4448126881680916222150402644031512365622748443363351893078\
98931529042691857694619153044212674956697208625926508570862585543056311250378\
6653393748338710508749815997*Sqrt[6])/185897944394153942606302694792220276946\
01836889242163867700651419921574229235752482521638609482543070074084566332729\
42768379231707529765366111047105162531202943580057065727268220166404776936810\
83695002039690663736480)*Z8 + 
  ((I/18999258514675319396066438017788006961762287850218369598620666875282621\
34141963030338170098180688610552934873177038665231218701118759637992040741157\
55)*Sqrt[2]*(9636827791705836677019539366058012142407072007961617108332672676\
4590419666058485505028495775655655925704601603720519 - 
      48866187423034140674448114690328576309130208819335052660631080054351291\
257995074679700041890108007130347060950749020*Sqrt[6]) + 
    (-66712581131493344788494042727988480958427124238455131822680969584992092\
1977574549771130606828536265741844342500577390 + 1957323453874243454103110717\
44910584735615647583441459904350073231149566448075444265911388382651508782305\
947504406549*Sqrt[6])/7599703405870127758426575207115202784704915140087347839\
44826675011304853656785212135268039272275444221173949270815466092487480447503\
855196816296463020)*Z9, Z0 + ((I/4156117)*Sqrt[2]*(979142 - 57576*Sqrt[6]) + 
    (-199448 + 42828*Sqrt[6])/4156117)*Z1 + 
  (((I/7245150534513422125227824436)*(-4956891165804093897596490 + 
       12997205362554205492208003*Sqrt[6]))/Sqrt[2] + 
    (-75005894395218448237126617 + 25022936467710878206854025*Sqrt[6])/
     7245150534513422125227824436)*Z2 + 
  (((I/6833047332367385566356904996325299621384996347886950710195422245720541\
556031239638744959417698754804722920385704783978830880001392163592)*
      (-776478912247606079751787927583395886729271188901488373451042032457770\
575404314172711087422199025298630639504 - 38092819524009356455164275118217610\
1026408134666348549553224042014606356256979641256797116031569329440605039*
        Sqrt[6]))/Sqrt[2] + (-61989190996745104175087848367205717289484803138\
9544115977192806367455086808514713805949745806951644161220727 - 
      30610568442502523824112136761108047464496125980519797794366266697952213\
6526199373882509377109882516277353442*Sqrt[6])/683304733236738556635690499632\
52996213849963478869507101954222457205415560312396387449594176987548047229203\
85704783978830880001392163592)*Z3 + 
  (((I/4684463383654730980710963017070942252213124126075082026831252623043883\
30045067265774360435542904028059859487593046)*
      (-124124877890909431543834504717879436465411749326822112187633246577029\
54757252715035907645 - 659984261037063538570376528662312090435545192688704088\
2207140446858234207461900437474094*Sqrt[6]))/Sqrt[2] + 
    (232045156888052036646259240888720103419146489030427270950574130344259869\
1426466459768596 - 3743440251630780664242781383118379566602895298071822022616\
974737985123405257025767538667*Sqrt[6])/9368926767309461961421926034141884504\
42624825215016405366250524608776660090134531548720871085808056119718975186092)\
*Z4 + ((180104514853112503681714704039537404825401014742879326989753934772219\
943481138678363510465 - 13450317160675325418717899499141180098655150352054342\
554582649658770246693953051064412888*Sqrt[6])/5783288127968803679890077798853\
01512618904213095689139114969459635047321043292920709086957460375343283777145\
1766 + ((I/578328812796880367989007779885301512618904213095689139114969459635\
0473210432929207090869574603753432837771451766)*
      (-835565829415736847038663824167272053044398727970159837106145156687728\
65974503663571766908 + 912607391202335556695328854266438484175776085184098765\
86632944964908128227446518237611885*Sqrt[6]))/Sqrt[2])*Z5 + 
  ((2088706377167539444173688707909184156237191351643637892068583127402051562\
7836426161002097 + 3959520598723842594006098392713596088656388228899612215499\
501309858524725103643571295049*Sqrt[6])/6724659719565963062512841266091639221\
70127951382805908647717242471128841652276880591444221489632433306036065683654\
8 + ((I/672465971956596306251284126609163922170127951382805908647717242471128\
8416522768805914442214896324333060360656836548)*
      (-211939422187491201077834508373380026261943431875456763524540927676013\
02540213511604512442 + 697881386464558079520737661415736336026967762532039686\
3215505568727284428716060626428977*Sqrt[6]))/Sqrt[2])*Z6 + 
  ((4039262475232823984824843954670973644982032994762797682229978071249327233\
292230660609784 + 65309875048946966473553596358179857682927616685946922390909\
49643559563524765222334271891*Sqrt[6])/13799001744549356204276350278020043682\
93102556237517724545115781550756383070472158973643542496725753143986006782859\
6496 + ((I/689950087227467810213817513901002184146551278118758862272557890775\
3781915352360794868217712483628765719930033914298248)*
      (3159727433480229961654327778998895603260226176601299774228045952698283\
2562080225246449117 + 1403851023459371973998284891750659807091907410764113274\
5544277915637479393934130346870892*Sqrt[6]))/Sqrt[2])*Z7 + 
  ((2956194372221623667710533794759381916140115654840422528899757324922647714\
82084450831616408080533940390095020420815504189656579266544766454159830563387\
583036807315301778 + 56232571960378269188815401217997413490666313181202857959\
78578102350811225700245682329380686772711744435214378993056058352593999529014\
1376881007395412063371055551914691*Sqrt[6])/813277481012208317350609407338692\
80080005792133269973018248871870958098232514324105684615887080798375544309605\
86640466399671565628003669309584575538491351258509750648454567596645677197602\
429776258139166233610971541768928 + 
    ((I/406638740506104158675304703669346400400028960666349865091244359354790\
49116257162052842307943540399187772154802933202331998357828140018346547922877\
69245675629254875324227283798322838598801214888129069583116805485770884464)*
      (-163911910492738795578758109426588409984954733197845243712328890755876\
00442559721657349490652160956288544446050707575749719359923553387477215881052\
9332540004714327301817 + 2282557625288553554669912300530354546816177155578573\
55210349553723783954079623841823186853747765892686051421405388668062717214139\
365992614716617190621667442903313755445*Sqrt[6]))/Sqrt[2])*Z8 + 
  (((I/4749662634600712446461440972942859436384877864251790652698377753485653\
07438417621880299819184386707129349294815274249998482825530080959420906248963\
4582396)*(6981957859639347620311433207333136002489526564763827805195216539130\
775237369389089895536631705309629197548594377095265333 - 
       2692435423583092846777180859074069743995650163809162612020747034311269\
893287040271829147735304984451901399775308057094351*Sqrt[6]))/Sqrt[2] + 
    (-10254176084142053753334459165212606670808387725492156294839033210490332\
025026922513158476613295516580671223942990692862314 + 
      14121062883044749941530510685965989658342626850479707876096649393555866\
95815305549261056780142548931538475456063476425485*Sqrt[6])/94993252692014248\
92922881945885718872769755728503581305396755506971306148768352437605996383687\
734142586985896305484999969656510601619188418124979269164792)*Z9, 
 Z0 + ((-199448 - 42828*Sqrt[6])/4156117 + (I/4156117)*Sqrt[2]*
     (979142 + 57576*Sqrt[6]))*Z1 + 
  ((1256301997089750366041062953 - 567504534427150270286376722*Sqrt[6])/
     50716053741593954876594771052 + ((I/50716053741593954876594771052)*
      (142814397251552638573417500 - 24301179513831187238243599*Sqrt[6]))/
     Sqrt[2])*Z2 + 
  (((I/4783133132657169896449833497427709734969497443520865497136795572004379\
0892218677471214715923891283633060442699933487851816160009745145144)*
      (1587269109157200889862473006903546454635836321903571313771064461418540\
12692275100711732596700856424370459424 + 126212262309664449943338223504319613\
1185964519029483528762263489414977282988316484772670069518823400582987261*
        Sqrt[6]))/Sqrt[2] + (-20778925997872980590706814917622735510631677585\
78738802905147698333394028036683579916213633291951302762658085 + 
      13689274448258946171795142312783224464895587612574131870097143804029879\
38304645686108848385681197218416318590*Sqrt[6])/47831331326571698964498334974\
27709734969497443520865497136795572004379089221867747121471592389128363306044\
2699933487851816160009745145144)*Z3 + 
  (((I/4684463383654730980710963017070942252213124126075082026831252623043883\
30045067265774360435542904028059859487593046)*
      (-125333671664231247044945984563391539876783504108464423182871427111068\
87380023044869637823 + 610017887852908421514448699908806000635115054373004786\
6431863481080678481516490452425445*Sqrt[6]))/Sqrt[2] + 
    (-73638808043617038826615141972186216392305438971917522562697399894879509\
220802680771796634 + 30053257903536607336231506498159913964177342358456866877\
365432590130965451925226284449517*Sqrt[6])/9368926767309461961421926034141884\
50442624825215016405366250524608776660090134531548720871085808056119718975186\
092)*Z4 + (((I/57832881279688036798900777988530151261890421309568913911496945\
96350473210432929207090869574603753432837771451766)*(224781993394104400801357\
157153576602647703594897477028186858526015669774555942387720436302 - 
       1079778941696410763606130310501315991465563357120512273255359867215382\
60762768393460812141*Sqrt[6]))/Sqrt[2] + 
    (-31883477457493791382980173484264447067178024803648477784526156676949602\
2850420964085863703 + 9876143965051346863518439836509935467439733247015908897\
5781498611095611296284013008010621*Sqrt[6])/578328812796880367989007779885301\
51261890421309568913911496945963504732104329292070908695746037534328377714517\
66)*Z5 + (((I/672465971956596306251284126609163922170127951382805908647717242\
4711288416522768805914442214896324333060360656836548)*
      (2485310882051066632314990052970682358295762885738026869721409002761475\
1250919366044984374 - 5359867008411532194752417630840672597845291765511288609\
569541201877493073610074139157877*Sqrt[6]))/Sqrt[2] + 
    (-22402729620133273960762415795246426556793936348414626242593333495292999\
424669920307560603 - 16075737513566389820949416449828807581735653203146085236\
56229992181126804205037349610945*Sqrt[6])/67246597195659630625128412660916392\
21701279513828059086477172424711288416522768805914442214896324333060360656836\
548)*Z6 + ((42589542610787217115314642006708627973175775417575410617187608757\
808207043845678064248208 - 19176004320039729812130314188452387705465353980852\
400951269606560865596550519427129817241*Sqrt[6])/1379900174454935620427635027\
80200436829310255623751772454511578155075638307047215897364354249672575314398\
60067828596496 + ((I/68995008722746781021381751390100218414655127811875886227\
25578907753781915352360794868217712483628765719930033914298248)*
      (1279788716205472919986333823223394482739806475536803619741400858936234\
3127349719109405447 - 8409281286351031892143448280852920025125300755734013806\
047001315196137312455040487314280*Sqrt[6]))/Sqrt[2])*Z7 + 
  (((I/4066387405061041586753047036693464004000289606663498650912443593547904\
91162571620528423079435403991877721548029332023319983578281400183465479228776\
9245675629254875324227283798322838598801214888129069583116805485770884464)*
      (8291671111116024168941389593173780840130314361973317027570775011027574\
61204987867970434569577668756356327368938817442356431793725773994884042063077\
283152798754843790217 - 38137860401339979045916581806243907413531660880537146\
81594055428344243321156271778061945197208763749121551206938491484144311111555\
71261788469705160334892496112809644298*Sqrt[6]))/Sqrt[2] + 
    (-73081724944907986251872583186718006378114977757923369527950140645880207\
82510918611377242858076231333158351412364817698104868095638656512013760842985\
38754934439107662704 + 209984524623382841292614983642473285840283386225297929\
19222685768622009618646277124082827962290526945218406853756460223490592770601\
7471721691222090145614897639613632419*Sqrt[6])/813277481012208317350609407338\
69280080005792133269973018248871870958098232514324105684615887080798375544309\
60586640466399671565628003669309584575538491351258509750648454567596645677197\
602429776258139166233610971541768928)*Z8 + 
  (((I/3324763844220498712523008681060001605469414504976253456888864427439957\
15206892335316209873429070694990544506370691974998937977871056671594634374274\
42076772)*(656108365941573025617194639369875134273100143633421343591340918247\
44368181068322123282589881633694542306683210105735796117 - 
       2651170118791603135780111835447261083249442026344686625445518798011970\
8689636834321093811360584899905131522130517724223476*Sqrt[6]))/Sqrt[2] + 
    (491370712107289515328704564240256572380617342874154429609808059026085993\
046157447308183180738226092483316295328903342968 + 69289840255649396068257994\
46980892306566439802897611036629032309738351637446199298922364633321981280040\
542562360186647441*Sqrt[6])/6649527688440997425046017362120003210938829009952\
50691377772885487991430413784670632419746858141389981089012741383949997875955\
74211334318926874854884153544)*Z9}


==> anc/ZtoY <==
{Z0 -> -1.`2000.*Y0, Z1 -> (1.41421356237309504880168872420969807856967187537\
69480731766797379907324784621070388503875343276415727350138462309122970249248\
36055850737212644121497099935831413222665927505592755799950501152782060571470\
10955997160597027453459686201472851741864088919860955232923048430871432145083\
97626036279952514079896872533965463318088296406206152583523950547457502877599\
61729835575220337531857011354374603408498847160386899970699004815030544027790\
31645424782306849293691862158057846311159666871301301561856898723723528850926\
48612494977154218334204285686060146824720771435854874155657069677653720226485\
44701585880162075847492265722600208558446652145839889394437092659180031138824\
64681570826301005948587040031864803421948972782906410450726368813137398552561\
17322040245091227700226941127573627280495738108967504018369868368450725799364\
72906076299694138047565482372899718032680247442062926912485905218100445984215\
05911202494413417285314781058036033710773091828693147101711116839165817268894\
19758716582152128229518488472089694633862891562882765952635140542267653239694\
61751129160240871551013515045538128756005263146801712740265396947024030051749\
53188629256313851881634780015693691768818523786840522878376293892143006558695\
68685964595155501644724509836896036887323114389415576651040883914292338113206\
05243362948531704991577175622854974143899918802176243096520656421182731672625\
75395947172559346372386322614827426222086711558395999265211762526989175409881\
59348640083457085181472231814204070426509056532333398436457865796796519267292\
39987536661721598257886026336361782749599421940377775368142621773879919455139\
72312740668983299898953867288228563786977496625199665835257761989393228453447\
35694794962952168891485492538904755828834526096524096542889394538646625744927\
55638196441031697983306185201937938494005715633372054806854057586799967012137\
22394758214263065851322174088323829472876173936474678374319600015921888073478\
57617252211867490424977366929207311096369721608933708661156734585334833295254\
675851644710757848602463600834449114818587655554286`2000.*I)*Y1, 
 Z2 -> (1.1991991365800401650992812331066553662659156206460059955501030156612\
45710198908279150518068842274914571210787952700608787982799194323834534904540\
87481314767178290624820503175462853571003435954132232321154738495401206403827\
35484172543770425821795006541141640046324114682608932525060964524759065532464\
63801431307064209934392546783017476466410990256745962953154806018856461353941\
16348490444513742217517525175621396369999943379938408165272728698139750096084\
05921582823828621239518321017479723365939426924666885607564879118210041928138\
19115107628249391104630586887697167643835649862037197110568219720338567553605\
60455453389004933386761235051684376200539023603247021481406952063091111110161\
01927876282104388973725724387872635906804128773366550662232493648243283083774\
09004146735922079719437004526468110666695052716388993151956535173437615631178\
38685869567360287791625676218490938539657602959733452212995312384965840032267\
32648083634993755756708071069025572901886635946470298985105949958541138559044\
55491988776479580169766933991546964222326779741541636007655388993894573558438\
52867289277251275854304074238480592134424460385294614390191241965701606331043\
37088606624732828120850083085784877478049164463563103823491668801500675292680\
84212953692244165459093194008163797064767101663401773614904153428496322058025\
99357653323608065480539349211244936764351860054139419738243649374942230575179\
06062122450801320674215232402423935707220611120798921411987924648987254480405\
24348486599798262358857471445643798440586085214299498003727419962144975555594\
77624240941215890924359700709420535389560007944063775171476075304660422542650\
26538583476779488507122454413804851803956091167574798623050020367613699661603\
46595394457673518510887116682114803216818750758185483497501187689617308775699\
01456573898754958568590634281186452786951287564121394064387613896287922282730\
40182443655800745960203336383562746104044523514035956173339027946068382216101\
69267531899010825320432811692421275596210065980076798807574039479234566456421\
130571147513203058663`2000.*^10 - 8.69384147687233854344364243248023798809179\
64791976465065428394558757464075706572836757964449893719062290902309811828640\
52136887052558707937308894367188267934614735830237654727946898865120434457243\
38654253526778979646800386873042419659526561792727420121174105940345554392035\
45354659572446486907280410753535506968390713055956772117119490585478311636975\
21045618447809398817686466967305955839125362324607080147590006585476029543164\
44877709716373390786294405395497129727588573655692061094576787181542522732318\
62094183300740589731207797309665755133154582860417765346654929099616352226262\
68018097145999443668501399791429671303495094775340784247080139866578890995319\
62192509817872753359593933326729983423323287013608990225543887898094381751056\
37199646558033073337667242060013477059305725768302625007928106606335796093172\
86899969348009798953715067847805913928114138742944197482707992954840826186887\
35780271358733087308176093757655756943937451663865863145332740329240455101760\
84409242587639119867984479499685299190705765153433343971816473622820347008082\
69048968955155504751758484939949059583322340772228950763652126271943638175557\
52447544728544849216646285007888438420033988290458481067670227300424527777061\
11657972576662778648465198117372039925440235824671682171311385740467793681950\
92829591297982243947241871064492194200415942768634977664224911130277240869560\
26965551770889157342172817563257866140202949184277990962711747149879423806920\
29661618476861506721083744426901528583134734607371245647443840019008481610346\
12958712048858474483558535572080282692080517373146276655341738887553908197684\
44290881545572937873086866852751243098565042022544633646413102863141270297131\
68437353900210368990019732347810608947426725472910351720903168964555437445802\
08869581746187736736282096345230230128855145126667343616451251806033475738359\
19077057241124459018323736683309072498298115946810343951905496697208896872775\
18084980285284736832872599994476415075731652906891186033214447004596132152289\
7314436936207670046250575338715043777685193276`2000.*^9*I)*Y7 + 
   (2.70501665166929364708613707030455003411184640908342394882556318493137480\
53799518288115482948918778332455255825576505569512997151488245503974943305362\
48375878284085976053181415740597001755620512001735008727753034168074322737141\
80697277229665023725972766982861418120037455193039136836526293399240819409986\
25210157031029861778877372169212798067595158423185374750703591916564624632756\
65220970023706373261954573677803289049506722902177013863238263870075978850555\
97345286818761021520757229726135080230309843080384376844433594355547156557539\
05098130804108243462552732498947796653918427748615717113548047468272313638587\
13603965509664486391116010936511979152495856630088008933881718573153160659705\
43328123769138242208754993316700691168804574528288423196162357211484999951469\
54622277465448102544757284345360456749544260094487250836248261584284415535024\
80246288887612176087349497522075410380055252572674250219662568231698440900485\
28444669657042244697883109913483304003911118789693998915101621240091998209122\
66055592306530703289785884862004862413778038655440486685688413777892383579349\
66411060349890570306592559859640877991532002372471863476045181836056324025617\
20157940619436160854798333152068406543337100320577156821215735794990624151001\
85165591283275093646131367688436948445669075942383335882209651568061293103003\
15616090556715127632145428667508930420085697308069329605292411896571018706388\
67729456041271469301299765886002101858161659539356923969472787707380622431262\
94976580333619266472634984376967315154208248783372847606288272686359192492026\
64391447196495234852130944900737332696934882086619329211878625510896546035979\
93917903892618138796851179111521573677069984931706408391040295068966654302104\
75045343212653856241556025640829949845986559818004246650255959396299084820861\
00772331148629309947610757011021913289587836793199381794368717601662677871922\
13595268509878095481967944958351691499854174346765746896509157988765713734730\
85497472508656930030259319285898786294922706081736285680031287893724584541014\
8883555182103572`2000.*^10 + 1.2076896852621250929263627759534090739101612656\
17745021752962517165497032019892997273684456152040662985365101941894933122747\
60586249998003382488688780987551410391641646923904346916223103452611629963904\
17361996215838494260080904015427366013791992156299740796889468514779925926045\
33700289069372233058393596691957206995107729955896019432630799399723393915018\
51440958206806947893907554454386645203935334240896292168856111521545138519347\
69287961352474372001690390804415652017105339632987855890430744297276385708411\
23591784053981359430316545265932192807210796034637664320898931963288094816135\
46598431472142142767834025079697852315136283261564101252781484742060874329959\
98779462971061335862980862267806248345829096155994160131981606291767658630562\
21333114480371295484557069895345437862995356891503857651183073826168949301372\
32982374438587520137957310065618191350559980668096486637443691541221469409960\
69233309783460834611397359871175263435072833011391920650063372848073204705366\
95223772922355916956334806127333999417107745222274675248858730353006707642206\
19251044540203578803052417732381364372218584070503165696684731585658707977921\
79055060697729272774851089845900694195492636436278430507822460339633232419869\
30782366875615197715695023729710637713275987424692042918592582897876308628703\
37652139985381502141276746583775085352170016484662187316136688169710459328405\
70414150309563875913345889339447613572994868976992518040753851819305853123701\
33463923976418294203310665909629688993628092624580317618938530799808094225833\
34773892835372168107457786343530236344645320584029119770497218473143488001239\
94343962814422485335986322021535349534047467224501653257378343909904418436327\
02334964290563706894959879342085313295001927260573357566373306858392719186231\
50582768260038095405896948166034010420173537979126464968948936147460515549075\
74736768183940406354329083587358925223324465988660315940191125717690178485113\
54461601670793398823109112937400437381138175652571130960608372892390483592499\
077758191744514236859297953070041328349186`2000.*^10*I)*Y8, 
 Z3 -> (3.4529623671870211357415263198057508779940039203887310672716069732369\
97461938468924467869910231478569169140115946315712881525111910268566249821517\
14403682451093107701442092341178258820208419048059314492175964788429693920886\
05074906070889832445374826573878031225565755485440035835341644985034371370323\
76364545247844734560678152466587884927356427257015093019121958228046597557681\
90938761738675393636343432241506499186289193653186139515057715713890752507840\
63961229801865308714660143545429451147150775794176020318149356643473993829651\
56717581317660107806743754357904432075172467660565615206055673399445887912092\
04780798834372895566479599061851338840954382442458674546251060243905126018251\
14419018553893492050861152107589875449906189514947716592726786225764910116534\
41099409629386103436649465292449177199954742080320247553011292587465916399992\
92679717005711929613412863437067313501222372956664966037283807337375502538726\
13480617952240787754390493242254633260822448193321736351400375985667548296683\
89964395423206580533379495798443836219219807964483923157719381978193011471574\
53352488314449642547137096152177992597570573692327434009327562846843399761316\
32549595963307449277967312753330458843136292892399349931857329543435380247764\
94363002489387085274129430567242766223893395621263806054689914615521611766173\
94255683765989042755065530475418738461949043995082395479059712339137060651859\
33494043852969955714457432045546200369240968260743413707786643175099906692291\
55271719162817864200529082058038243499532849890299164292971865914933155702422\
47550163686265303142178778386931013964772755293889955846465991524736601462816\
54967388141987362162033337107997417225830015047981557849101981507754258187551\
03822777081451960270995385278525270772100967490105999915084041717710811851105\
41883732181452449916016778480639773962684019003512694892565413729987325141834\
54176837271194331103599742429600874848339749780230934262737711775350200891113\
81907870184578536981737239192208388816142917873682373678055442212859645229203\
764230438044233214812248`1999.4520421021034*^33 - 2.5548834811255445622258016\
26674143176734452775797876780137806640658433580703938990998681035388216279623\
06800395952638682559730731532589284226596272046814210837524864217859348569405\
99733749138369485876128434605506581832467866638922595759665095141534067926183\
66585244449134790514985356332479270817259293763339845175288255773300289204530\
55970418735598038210587488787219267867266637948156530452109552175490810320907\
12452926890036926188847881698247438785836414477342598653844817844104902746425\
68956067927878436679151551156789561112396802138115863023451727166653055619510\
62272826589649354906170286620042417772913970134839423422400896988918475250445\
87955957548344649997803405349631402286786066181764523961234353638584618011727\
47105704013757937786657576105252653739261432086548246021308491361213526898342\
00335594701605502568024352493670361260706939141018549661599873313785876271809\
70813471846373917902476063084983650193581305781835909569046275207928147084138\
99836917597501453881520021149050897205777924861813488664371787935418667425063\
33520830058094333903944295089987415670279436828671267373242955611905555077358\
54122263293465248629030325186944346958570701117605508009679830547974740707447\
16391580213603226843365369934895206400038769228978706276407146195678788786745\
23936706899937310339670464243304503009244344219675110625727393364107014479335\
09646887152546700558353138140919947722960424431101758443724865430088178271692\
55182484473631405274809693450599498301899701847551025135548647453440119317516\
34255070466285393819102935496891036628480334892612209208122286942682361503645\
96548173075651370513783496155915280662528716607508019938226541250762409309820\
47113466499251954950359839010502760641039275159919945219570318193976363276821\
10836672708350430807405994152166775243295008740373742306245995236727842575643\
69955256235002251904309598643947862715217615316188625980140181788013598794396\
46164527946173350808903394133331023647957206929558011290480448245306345353176\
09313482006545626373880950966518490320761124138610867471454428308274`2000.051\
0589397336*^34*I)*Y6, Z4 -> (3.0818017036270045793237747793850462517835020799\
01381678226868303886703745656608666881321920975816237201776783215812914346508\
10996501787989513116899079235465904282807777302374671481528711648013457090248\
44761312651766223815761684624041303593512096515864362136976878445564745442986\
72146415137507533757391766847703897259502841769215451450021877590418497094426\
80753388357793526903873323917319917997549902374918353642284824314882127159895\
55149293020437429047063468868048090284349846409125394505080319228493303767421\
89953996453761658481790564413993225307588031744820378175541655157454039035499\
51157498298329946822916166136109858098864960077212616984406531509834210385036\
34407861444814374881129070419150552300632401154787625147653909263802259532806\
58794842919663125383188032873808045103303181874865874670267734646138370009149\
88894118437285793641807335044556955621609577657829597159640870814911758935077\
56575608460384535809238008387364566018591460714992162045675188951759345632568\
29742573954072549670699298597117050204013487124403171237314317249317132229792\
22896713813628220806858225015772495202143615185284209406263960633410902353941\
96637714673306954606858786281392512186973665155016460686583603708478581212898\
53809197109783490590689838375495477542692080231348540998558001524943443976529\
45907894254033609955394111773555902654078138755801632075705331948162493903728\
81819430198171181338609771304507735654148620536317477949694456525200306593016\
53246355511153713350661247008729179755333812898806347005789889133075253304520\
36524704158968312407679161416115021667146295418976976559961500316980477467439\
85307704425807494821437786930735143362844292555256515527619443973509920758379\
71896788622708902527306032223278343809253220527188016215181079257269857746063\
56340321658322502505229439503906913764162824662208356303698072740264731911526\
28853438601157675280802809355326936217464921264050394866995045225975717729829\
84425593741533152791765792737113350135140956505124863526119947706216764258057\
469102734301947623103946176732237060154`2000.*^26 + 
    9.17784817792303368360249481736903701087954470416416904475353050659768215\
60174961682349489273882865810761051701596598483082603351248996066496675636389\
73818901844117566326617619488402228533407411822927313987567451841929098024976\
95328226271666866450540382028029584608858429028900278996341405280182843905743\
68582857218823528383286446519335930915874421356626699697283922287856816785262\
38406615724432722788563840413723917034783878421268300818420898839818889335594\
75425319947246105309086426548671147953957709207011739355124624945269706609095\
04573497425399509077001961765559778104682392043038082996516587382464613159826\
44354548225158633378566371843330851782692082367542473591304365379565448666157\
27706794841826507142681370720313814234183071556742032979792538310326894445676\
37929452183594434193257721293747911057795106513854346213268172388439771949520\
45817608685413987651848438978174652761012454090653082799593748258645089567349\
77837028352335056057660461546692981050225393918509404685007735174971783967836\
01898957912295044775791618666020690134035537752612661582207708855707857930207\
17152925406159163657011592906738642799658439271663075376188336672302296494573\
17752224660651598921161061453298206435125554293419281239618238573736021633968\
34778761583053503482883343473198105123106367970074020837571474596805454021888\
39811363469218052440979439020496491366089788538498736481569540960503313025616\
26555463598027920720645008386743079659767261676722331344878921467580299319556\
31897681651142714259407836209159852422633524625002960501422620452867487298811\
19198471970672862257281122461829600547785187168097242783916640470766064231043\
87327939676161341464574122928249589008112045747850312445916333290002490432171\
17647250487069901975691465306548876345846307515946968148196735808865045296623\
05673922963141802296162349306651411289874521093793381679909806132117841879374\
05914529748538844310712909742495087967793915706017515461342910456058532338603\
17886920181965656248808559063467397442848417646233628354127287160692168039616\
4099838116006`2000.*^25*I)*Y2, 
 Z5 -> (-1.589649934831613950743454402425480478850173542754040862689685947219\
99983419565308524389288208364034876729977195881986651474580906608147699116992\
99510148152822503640200831891222364070578251907232108570955681274105304070632\
57803820315548078030346868623801290285270819358683253144359647814100066964727\
65382249434137554607639117873711262393427825669601478950719484807409200097404\
65173648769379608267482368049238305765619446256905191007680389707494380070035\
91176492947359237689943876940718105885000684521366078772605566423515895715618\
39637083572865187538565088371980581113333765045171425460693905901913985993057\
76525686905339298128011685798321144650974315006160320668379492367434408156694\
52928189190633154684506442698470009529341796375152907807214176314140616718176\
48246873989737536578545536542770478365466271034246519243597023273447625843906\
81639639775429372686277592403458521468173731904408092499320960528981184760491\
50730820222549163580116832055083916052702295705350894032722361989682448438416\
80698452678632483917290352620661063893718189360955659782948314778650241577989\
78210173033309221537594433007041466832540306387898897779097447005576532888048\
64946261795199216645280149825317493492664244506383490477415125427355859751760\
50006329641899756105480461090133761238245640451240936109059304017833266366441\
11011602663755927551600869197674801814918823695959688483782737509190577143141\
20020776687627430982544184541656455082288106059848531545760583532864234188781\
49942314238995063614046934465638301726781597085378176373297079651240523227708\
95868726178657068419575995255256919732946450213869246794158473679826971829236\
57566302770047397226893062609328394123030123366353777894556012468533120314854\
55178970680556146892187280170366246033979304190043634727659967374839340892031\
02910840766845862345948587125077096197269390601166230111337593420572645480973\
97805653937671623275999101299481740794950298093902102361613228314409068865190\
39092371407456028483146386038719715016069511456959866404971825886270338120541\
4283971931124156058`2000.*^26 + 5.3378371295342951209580433015290574075889089\
70285160674949861502411868210471974412307920217143388520755152407415464221182\
02447749235278629370189492958601806229607608497446259501116508048012577366513\
84162763212092288204036454365402699212718430846800476445288901259641053466798\
12763480298755364216634994971722142610861315708723776340924188863012787433305\
88376747873728887019382037591501026968257659138074692446103971162332616699049\
65337806335494940943569128841953009303118465160190013346475431210457257920542\
16457906484993497991505163171427597716083096078154669019142790026057829401957\
97005068743675883692414724980382804127009740821464053032262206132399483579814\
53396243390100505402924269978956750828998239692301220675312371342248907527369\
17039824091031994548120802664519673424262411570852703565392791649070638398208\
43685765598400796625342551806821580105269893759075417100296016361403777451108\
22971642357014018567940129617651296098936830476316488209978897563336175387431\
01047837799290962970176019189445421010092561611260848796182144020137950195110\
28399842608968406417676926430870227476200953634309739649818242617883760576070\
17233871046234913954094764125229098824463177704472161415875613886333464535718\
30418161320668614087103759425197438422331449085387082649560791864357818332914\
48292322019366600600191952091632408551150396778990899325632519775441589515764\
76042921190226550768152702195064850753579793738512287783021952235968886839629\
00839014798052162017703081679710651623494612517553085050629708028761016936198\
51389283303635806679042292632116840807354516902902674202453070813770892859701\
43508589593472002672975272183313051929400176881867582850140323517820948536339\
06904394578127195026524570732957056006026800359473132848447328125837271272811\
37272939638914923744868492202629215424553441502212508872884830903255845851593\
07415438454310720383201771822787270852482524047496501818010437980281939484335\
58781088948977175477706681544818539020515751228570442649805163507152315232022\
126429409518924017587557801580911313656419`2000.*^26*I)*Y3, 
 Z6 -> (-9.109184967320983191771364038688667746946068969556032858982935420516\
65295726822552047954909286548463576275130570183704871906877050081395189828328\
33822611620848238200889013134883184107912716983475180669895070465663349870955\
33107219878808891468062731888898163206046313820158904377485645934539130911316\
23134525323204047217028251750926531037627478439455458867583382823414715452522\
33218339394771067565752770468717296676480044847589680059472711480392418692391\
74126978130451431647029301580721924007708746029271817126269615465090201935153\
87989665147140439357427590924952723114437662440200523405287620395285421192706\
49395127120489582375384533497377341238421275211804770390725792963156211370500\
13553783348766204862647045311076591424045930689054916794256565567001876274743\
50097361243544388772834025958409507866040964691760559060238463315470832500276\
11739516394913595993286418284458629651632002783583317240159238469561233745441\
59593106361796740775975580394033226919908703289519542958260686024366716433552\
07605029935696495479673162158911518193161520489911539035894027115566327468712\
03748733433711739663759456257246006987062960467807201926112172318306631507612\
16151465689531932397449948324221574649312963478005213005303122032085490735368\
55896288726360325790071552794149137467682810863042915733814642865468620781068\
71210655162907320370493850279967597769649462962610201360794753741967985293142\
87343183339457551047144883023126400872478871928414095776287351277425923212521\
00643941123986253789670786157829753452242654829833438396300289389385989780454\
23049279319352332688993308201335814162433482119634405903185401706215513766376\
68993736200273440409804796250912182521149038904858062126742916810521241780747\
87135562538438785173203661597765414375671966590805297161422826641054315499255\
36535311524618616944576636020022386968141701672067857485752869112529025839550\
39854523918692283105129019807139502308823686686633765049955153048003692367918\
20215021811992436521415398159100450639290749115554732683865221770297878240432\
8939413746310661422`2000.0519812871833*^26 + 2.117097254988313655708324694525\
81380406135765320878901675348478590536870486191394638510838798530834553314603\
72659456383719582291497234326166629242918101635577897995521469522419962784218\
44446207615767192240017233601892143219527158119508921495183313600165928133293\
70051145652131516643089449889686474454228624952510363434276746856647115247200\
98703185826857169047963212017807656630783838770749120231128831341840810881293\
87592713309893965047411211855312740041757877842549372643989712787155258165548\
54993184142947726049593636192482033487914118493475270267383186900270556499875\
31808473097897922336526727100139462646271615045865738915197341739231755315243\
43659782693088149025500248132215153306129415060235074733550583642895926105229\
96891790825414350688896311278032375386520179101108401540190882655170555779227\
67892309302412107906110931902968836205055039284291195335941091142636065049904\
68220423977892170227768344158031118803285073302740179724424326453471100757782\
17961819403817190988037684506185420356308198405288152399981520638996089896415\
35739725415038731627016433665168381049812184830784979794628666801680264208171\
33772613265382803596184579599736684087642689056299869095169244988617043102333\
18653143617746386381236392721474029409503831598763324094108594208918634930807\
94670258934930932358465334994733594792095649298523589288109879596236703856371\
77944014708738964047863855166648367042481125773251948270921776485086045465890\
48951694536143347947107721616824089288537198896582901277950081834215189493870\
49562403934238661858763744021035002492285470137008666513417100350842998452386\
95342538042348215168717882576997611574076061296709955204720070595091616743509\
64670217931441366279975191738934008070113699124721273610996899976942452539528\
41923885057036951997348984567601354203742620062588686138185358368001009327042\
15540183911087824208505660093233156817275630615945243845074288993413779962389\
11148040345039104043820855998754927301211397686022716877846351402102961402141\
523908829713573670993632209609579245659397404529546666`1999.6530850467043*^26*
     I)*Y4, Z7 -> (8.65992505092394323597432456198708188960932081566298157838\
69092189202352063434815246107505985193817564966845835609422520751276055664428\
72408124578685981756759412698014333609012906655516548048756113007652419655131\
59390895761281746943421137292250992734823144869763645150200492857167552645493\
07655936511999344788183955959729651361473522701469921189250925530434763857959\
64647458954456665358824015338365906103994009815224561494029887606553554314229\
30367453367468536828448272093152495868075941452452699988111352677154469133950\
94685548651335822991719731143042545947293830577833471233015166429216479432013\
52920567029023413172517750922328783070425619001831186107446894469802828901352\
95279232053723528436351157796656788376500464551430137552949903615841137525685\
74746817086538017047947393041410168375598569497187578628303759504756793188715\
96636295356349070706156606350205150696408354017358592667481854456154841553705\
19378304537723827743529143108964910722929463419746778381879944076342898174868\
87004360556416342597869751984221540005278093585449941125756307008106156248986\
81221661406862687525250308348031115903704244156616481663048151784197153273223\
82563231671462383236113938893576438374674627683459087813543358870232316254353\
01734764495833456807238738317202333089124882657429967109818127067833742524084\
54270492257979980651287510928807834637554699209186632804432917458788650821824\
49099156435826356730547548205259922368690358555840176842559522345223342252169\
76325271832685473815151637113846239905955464057242646006271307728415745691852\
32949911229041535730905396432515359535172703652178983272785355153833931125734\
74514036958683319204431871599570680910460164291820013700297302384153176031319\
42948400338149757705810399091501255698332070546790446993366195673986746536630\
85240468378877625571923165236463773030514390807947364911757609561626031396033\
89025803015358222719670236052735772537219244630874347215752684144858875452682\
92009062633561575838649311444061264522525669653685162286888121815291631660269\
72288832838467919962752760587`2000.1105138119513*^26 + 
    3.53058772279142974146499611689484421551531669431690409085255605007407166\
32826149986983255706875362254961366124211306301440617796483575728011726900743\
07444589897292291208491703105714165326249758323695430084456769439873055338907\
94154894007877617192834880385384289391011407274116187793490487421915682107903\
70287138368320594551759408127185580369468515901695797042634689586538593527559\
96405844378031751414475934126205244433838126786174175018779173449556881798446\
22742981335377415685115994075175224600153906695168714274266793274811718558914\
42127369224126857645912921478955944443758937570157859131963893376246420071728\
97185567936380393272224319371598448588838472698090604971502269963139717894336\
48935902360796741338560363441062475873281940153160387884728641519085583108626\
71482865128267057282145588817315405013341158097914636104313386116026223559230\
92583207207289204531371854113671007430316707696501719380323205132443628461152\
40358140197047107745226866273294567061561393084034334882855355026423223536200\
95618497014380270644191554352838244410810640111342576786260170448222709130049\
80757044704260564331090908805939310744916174975288630127293441635775086835079\
46779672716656495085597319621460588376430571519089170513560446758712848024205\
48409570295353319081042012641015150870514687844987489495700819500256495124323\
79714287746414116469996146704638996074146408577023210716268034866466546047246\
64116705923790573298190538529180589887656533824269987770472198441688241472171\
98213724937022938653865197862798325895604562717600384029718530635566998557187\
54367451814717722311100753460448907985101417855537300690290446973160413668578\
24244448164442282439042343012903492737271933690239324367369693978244853812976\
63843982922911879870993328108281762571796054362959646878037078075499488694867\
24691108019696954571528967343273807145733844840165495784463098614871280858306\
64115516341027002705099029324200484895919508351922962186457767849432344257117\
88571317626727310292220401460242053823509963434614090358325070410165565372144\
44959397331279`1999.7342787543091*^26*I)*Y5, 
 Z8 -> (3.0015741469361341108369256142354520069466426003686717089645064931521\
62607539864294195144065114831234156631487459178035015857793001155564227527299\
17774079933119506337599734032172029228745065151360320324254207922943405180687\
36304549249509325559576564882406087730920025965965995482338834363360650035777\
67316350438299841944330599368125329728121016308015487359126260211126902811755\
30902294089278759270188242150426732130832924006582495380494929905693495732238\
25883845695794548250829694233133682193607475271102149066416666733582183500841\
01141965918729783846896116733770172899908931018427886892611331520156134873729\
96949399407250670081597299570421829846648027307886526437370617671606259110884\
87006360635397532370990293434707346283599788287635310910719299382944139883564\
66607013702476148355570329970125446953817267429629471872216418557003410710674\
00040369961500646294348844866753739896346227427883773339966093212101094435145\
18833968644596671965370081976676662298907044461645370737735094272100699745949\
28940858305434467857678459235757440386559753455612239809499472643896114382730\
34845982465332227247973140089901997703718355398831029185469423062801317135044\
43138197229631622927900285925580942198761445476401029157689221477263657379528\
02207398128802001751824635512517069703317240385841411549845090902360449599943\
97651987757143587715195926923423393544343410479309975813853827388272194031708\
65878041812863186352572014018828947445083847861452500663873338701603090220444\
32906064421238306866455136241643761342459602876933027508971531316828712626735\
29803014946628062505222669736799406689842329369667488915666501415004709953287\
71940941131746507080208869185491747223351254891597475750721278701717575017394\
12575809776019253960449172841065598445145504340193707249045527061084835212259\
41089839997592767751060957775352329182698016732427555341317695858860908887589\
83074377767266960077616949460649918727690290013696851643337500220984511102926\
54057890496725705672365634136358119733898818704920284014116890913516632869842\
56422152771685543947125803`2000.0096310143135*^53 + 
    1.83579773830203752853338466836859463861306338972378268704768934601701874\
74544553116506303042705001880936836536289063095268631209366614684150017356990\
35622185554180408891181167922239901618062650258912992875112987255821449112556\
39324933525549570107369720275525853543727435415858304026188854468818238180937\
76833505447540107462846143852145618209513473944732488682145830610308162823802\
21434965269269472176642507193905925314412831713914725640152127524414328392065\
12889017607228796476664191868600473139022291860649634406486997141728177015313\
97911405440938246951716706685347537508959341621261629930612468257859404311307\
75433021509887615573096666036573966044314653189087547234987178754243868602513\
52397012925158710426734522038862788611198506783577309974552018261727716363039\
11145776684983702122838188789829088567775984055531645329524974722357171708080\
08920308808312988295831066618867670301152828282187604073402627321540847122104\
61153738742357933167615034371315392099889092037960854813553271735431211644297\
77651055228563319775217806296663644447582260258521334225714098787859823751079\
30859996216677418734661235342356178899529006061914298568373460179011302814409\
26081585268269986303461333205182372894981956551679960264661663003057738224280\
14102034908796551955671907162383583753418881728161577935423481266773267349680\
69326861815509636498582691982929644424098887164350654383475592157938927459259\
28081523340234314114746272815005991891199423374191505612295746941283443385845\
07117982734341426744944226666685733118585320807815485442316572740507922843175\
07684343338852407423829520834647610523009357270581223970792327254946646812326\
45444284935066194144738947203176584517514657348265697370753217997020378796137\
75320464885176247232041935176294126003365745945127571588720733921131697985226\
51059097961730481858288500412152366285924957852509884895882951864536055480165\
52048241233177529172386476088659162762617111359912306546970771162558035869644\
24121586655206252759540462092654203013895943916774223847746938633377763563367\
832021165065238253442`1999.4498548684994*^52*I)*Y9, 
 Z9 -> (-1.858666489011129686260479428555757836695856384933923094667541674853\
72377000139275074317765787824266190151263192268445583177991684252649189756059\
55531473116684527175275029037142442500852450122053123850041694522266431486724\
82457095359070783181359539284185981207855601878915680818618676587640607559975\
89857195785336454821162801158013822745040144752314579486306716462239013979369\
64481433988037654541480645524945212376589478599890338317103432366518397437156\
73002846340163594745819498941442477806633514671602909168608518627998156799742\
51258908496607452136904857372443294987221078157086689470950714455133251300719\
85813819766020119515525897852105983553750927805739233475868852335059489968084\
53268981040578952906620258290537945418492241169594650612146682409996321561257\
42915926443750162878957342236050439107304642726901456106662244956039302495834\
40999667080699590145731470604348231962209997908984031621440234240072679845086\
24496228666611755139391197067884424790413797187584269411165089332537567889038\
63664741992785360148093404219368962824888322264611681603197905287594300242014\
15284994285050998643932677138266558945148376228106330499133072132656729528854\
43664694733912490010114525004711275444306803506344178429518762958967697210490\
19128216219032309022357267808025147105711195318760794715200577143258802663957\
83759693447634362949355296941933272480952094241270581545392709027567846450757\
75678817668021937569635462586180969049927490296715062212716392831619325377495\
36551675022608619921910849716067107077317971548782543231617098242155166927324\
94069539807571003214347881196591675943611552562561300710983460615371057212484\
77784015127106712371429004022160632090307266599218422854002177186853374542085\
95024095930766576356084086988321137947603233542895872620554906948618081105902\
72543446128944144039881148797846707014603917676029700996305278992257821718822\
69603583987218019442312490705837144978316832819818011150871932358204777624273\
32401959002201140051253519947841746408345345692503721608188536121449984366382\
271232227171025404119362879560393`2000.*^40 - 7.21511710215348848015491636534\
05870132990835589660208901554634554590710976773316085043362037897029024192638\
01740825832997418620796764175374715766543354537341302090250551141457547520356\
41071728811991567895708048665186125572445635632043787313593539645089543352194\
41906327572432936433447788611791816824703876192131444731823413062026650307613\
69090744190287821087687385330430485555035993513583478553495890701955122254777\
01745160683326134100622166411804759861453779781094083633122746863361665611750\
68825509930682611317498198365464946909409930457994682161725388200388640517820\
42954047676470796589172297116672545239264214430286624761485473224358181433256\
37604488250931183932078452944192813679467033661195145819046536770713444307435\
04558034695651779898235284793963911270445459082466218232664250041142393224677\
76041140908996541860936356469107071632218353542030099915402975685224293110574\
21371637825670826514356141876040041427143801848016002294188159696340268185962\
20256194715990530593352271809370224335374001560487648746061136222962330212862\
62394704788947462651862089425169689161280199496127618193173997813071740473997\
49325379571226904197652451546700808147074910387273572254304645056047735099125\
25240379415202986364536508183232641488930125388579562269785975058348749136827\
97240251956005678499302920062503612171152727117257837262746986538446940179308\
83933315468563561695446579845474256108788325712333725795719201025042342754726\
71706422338820392418410533527324229751706380032363157634787925372985103224184\
22078479634155105198334601624372823283453182671866462874947218375238792564046\
55100858277549373698088785054693106580397572288379495395536375939517254471209\
91562319833194820972458177898833718809351718593908203659305512015755390635223\
55958371566587812445387152730299948789586693762982523401872439061863370770367\
26054016457561796131912317777479454676448141044708777052208674478138613955774\
64015510493981099891803376502323467521755346029179202534735675713452003529049\
388667176991696303714646420964513399738269049399177022328484055904703`2000.*^\
39*I)*Y7 - (3.108361429360026431207898877732777106123257439660035827678150397\
68942365347556029512309568361246355050662580668392548913764340409586705548508\
38589480641061632918384016174639229698367917815880630730660247436672013638017\
44944022246694260511721041621935673596692425892179051888771248489735740881805\
49480041431381487203341966359660919055841441087208182809599359690798483482647\
22284563964949298984640567728232900637860981400662354397332051594236283050093\
46476591852494887543664207040805482637006433329325091789172502347269343032291\
72092633443802621554205349143405199021614317036314786606412665513833131677494\
90367192526582491584405252831508756320487488943885132712199855332868457409202\
42992113011501912295856468903036338726196467860614657816976730219556081455473\
03123310564009112842199100755907746109108445317341829138730962493990324756482\
09827934258039822479991291208754491742992949815049979450290070962143753834701\
63317594089789300107622335834458519764835939905004537553911815250059515517318\
23112969970224401113460549003708549859819787448122027345228409002642003624910\
24482645949988061187198198018939522751045784703998049064086156719094864624700\
65926423947572359089769465220885692665029518536962042024240584940070767561679\
10052701156060306827951629128317908272618167711751697034963393693787110405344\
17532279920589793953129844372787975923556065661556427060202993205295088985318\
51936092933133415241607889438251218611424228498330194084292743617527401689002\
30595283870934491859109447102171758207789039942590555863169697155838613514310\
13971594923718623899815937678223867812348865892927290475391102982945068859252\
74794689480289250720427632944431131257758495532990247763058125431655532461271\
62500969384458470182505279682346030081601139139425236414686401717152531250175\
78301410404931476820024720852166975998831629320318906800808851857330723137186\
68231354990959271095760850116091343464646434891358798639947357845982237313925\
50055856912899905148707403902240711571258996313476514468129007146052004073887\
731699075651336828004346107171833762`2000.0213823083989*^40 - 
     2.4977930830775881188924411124031264118626118800272958600041597911647879\
32574623757454279760907755481936562730893302476531063349478734676482049452746\
33817577285549082998610822357757747136155592631541625377194922451693946165348\
79098104574207696441519735139592568866067227697254196555666608777558580808985\
98922846888237641171996619277437673277193666316625302814344961527611237391287\
29252477763975387078095000912081782798334248404891429424044156289074522395727\
36692641416850769249273280137073802455982048618259595738692307911491488457527\
35551201762909087817470120093644808650658594658396379786082931745427966635098\
67462379668120906727851048625787488674959266517454556549523459274797811525760\
45793237427878477186893383590424780407731819818633126627525984692412309424093\
88421196024017999686509872560648902394895284622388371387696407168467113722321\
58119934140207789112972104555200251125973923446753762101482500467564517958637\
49169431337280458032986418469887499093083434254503680415143136843678077986317\
31754552871352860223737954166602155835197506411434404775961779857983433996391\
29095844545775043424341515952233072185751084211797229865873474838249450981463\
91894719746392498408795417047443145143855319233342878159925279772754011755070\
07106753918626307840427706832020824637174248666404428179898560693551787431064\
38757771819698195556738042492345854959681435381231488023657428955327028546380\
96983857392953113197246278128254637970647056086413226737486065099681164391389\
07491148229788730945726444578721637630204550761774362183467350769746128261415\
92376728333581619288199586965021770629632162804283104702213062825167820799079\
05115180151749115953821610232004860310980002673068425997534498391020584006385\
59690675714802599583461050763818466882414938261371792750247445809586277997228\
91585979584447712753021601763450424600219605256234464092266801316742740712572\
88625950191451769789768050008281931672653567401688935960652425278395672935276\
16860838323513424809017842898109182023088098657948762394247671751991264060798\
87667991352775938799427361892`1999.9705544549897*^40*I)*Y8}

